A three-dimensional map of the Milky Way using classical Cepheid variable stars

The Milky Way is a barred spiral galaxy, with physical properties inferred from various tracers informed by the extrapolation of structures seen in other galaxies. However, the distances of these tracers are measured indirectly and are model-dependent. We constructed a map of the Milky Way in three-dimensions based on the positions and distances of thousands of classical Cepheid variable stars. This map shows the structure of our Galaxy's young stellar population, and allows us to constrain the warped shape of the Milky Way's disk. A simple model of star formation in the spiral arms reproduces the observed distribution of Cepheids.

==> anc/Table_1.dat <==
#   1                     2                  3          4         5      6    7         8      9    10      11     12      13     14      15     16      17      18      19     20      21     22      23     24      25     26      27
# SOURCE              CEPHEID_ID             L          B        DIST  dDIST AGE      PERIOD  MODE  I1     dI1     I2     dI2     I3     dI3     I4     dI4      W1     dW1     W2     dW2     W3     dW3     W4     dW4    A_Ks   SOURCE"
#   -                     -                (deg)      (deg)      (pc)  (pc) (Myr)      (d)     -   (mag)  (mag)   (mag)  (mag)   (mag)  (mag)   (mag)  (mag)    (mag)  (mag)   (mag)  (mag)   (mag)  (mag)   (mag)  (mag)   (mag)    -
OGLE-IV            OGLE-BLG-CEP-065       0.14177    1.28542    19331   865  130    4.5186140 F   12.202  0.069  12.174  0.084  12.209  0.163  11.801  0.119   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.670  -      
OGLE-III           OGLE-BLG-CEP-018       0.18909   -2.67713       -1     0  101    2.8467837 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-078       0.24164   -1.30227       -1     0  359    0.3247108 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-063       0.35541    1.67398    18326  1254  217    1.3795193 1O  13.266  0.097  12.977  0.168   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.510  -      
OGLE-IV            OGLE-BLG-CEP-059       0.38447    1.96189     6275   555  249    0.3494682 1O  12.754  0.090  13.160  0.182  12.653  0.259   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.445  -      
OGLE-IV            OGLE-BLG-CEP-098       0.47060   -6.65564       -1     0  267    0.6706528 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-058       0.50243    2.11348    20887   696  113    4.4882058 1O  11.656  0.059  11.765  0.081  11.702  0.109  11.745  0.111   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.513  -      
OGLE-IV            OGLE-BLG-CEP-082       0.78516   -1.25514       -1     0  154    1.1074519 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-III           OGLE-BLG-CEP-024       0.92608   -3.41198    11050   653  247    0.3554251 1O  13.901  0.098  13.982  0.202   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.201  -      
OGLE-IV            OGLE-BLG-CEP-060       0.93668    2.14174    20429   997  134    4.6386757 F   12.203  0.085  12.314  0.122  11.972  0.129  11.873  0.201   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.549  -      
OGLE-IV            OGLE-BLG-CEP-047       1.01307    3.68211       -1     0   64    3.9657345 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-080       1.15305   -0.92199     5022   166  255    0.3328426 1O  12.477  0.062  12.324  0.075  12.411  0.146   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.464  -      
GCVS               X_____Sgr              1.16628    0.20926      350    13   90    7.0130211 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   0.000  0.000   2.491  0.043   2.400  0.073   0.072  -      
OGLE-III           OGLE-BLG-CEP-019       1.16962   -2.11628     3430   110  306    0.2865322 1O  11.787  0.051  11.724  0.077  11.721  0.112  11.572  0.094   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.306  -      
OGLE-III           OGLE-BLG-CEP-020       1.20440   -2.27310     7518   326  224    0.4406742 1O  12.866  0.076  12.762  0.116  12.537  0.171   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.277  -      
OGLE-IV            OGLE-BLG-CEP-066       1.49232    1.73999    17634   895  126    2.9816002 1O  11.905  0.140  12.122  0.090  11.880  0.140  12.105  0.278   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.685  -      
OGLE-III           OGLE-BLG-CEP-027       1.56067   -4.30572     7417   314  269    0.2965274 1O  13.305  0.079  13.251  0.187   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.147  -      
GCVS               W_____Sgr              1.57578   -3.97956      412    18   85    7.5949840 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   0.000  0.000   2.675  0.081   2.667  0.066   0.024  -      
OGLE-IV            OGLE-BLG-CEP-044       1.73682    4.38241       -1     0  240    0.5829363 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
ASAS               J175258-2736.1         1.97820   -0.70002     1309    32  107    4.8224613 F    0.000  0.000   0.000  0.000   5.946  0.026   5.927  0.024    5.786  0.176   5.818  0.070   5.959  0.026   5.729  0.149   0.171  -      
OGLE-IV            OGLE-BLG-CEP-076       2.03608    0.10207     3184    70   66   10.3209261 F    7.301  0.055   7.168  0.054   7.130  0.055   7.133  0.052    7.209  0.165   7.254  0.056   7.322  0.072   6.165  0.226   1.056  -      
OGLE-III           OGLE-BLG-CEP-021       2.10745   -1.87113    13081   633  262    0.7785541 F   13.661  0.132  13.604  0.130   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.351  -      
OGLE-IV            OGLE-BLG-CEP-068       2.15543    1.67911       -1     0  327    0.3716836 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-074       2.32318    0.80838    17226   753  142    3.3794859 F   12.564  0.082  12.391  0.098  12.164  0.165   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.960  -      
OGLE-III           OGLE-BLG-CEP-029       2.43825   -4.14423       -1     0  114    2.3760846 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-094       2.45691   -1.72783       -1     0  330    0.3678108 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-072       2.68930    1.43651     9920   442  213    0.4918163 1O  13.392  0.100  13.299  0.148   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.507  -      
GCVS               V767__Sgr              2.69415   -0.14902     1601    39  245    0.6703187 1O   8.861  0.057   8.757  0.061   8.753  0.049   8.691  0.045    8.542  0.087   8.612  0.059   8.281  0.155   0.000  0.000   0.187  -      
GCVS               V773__Sgr              2.85322   -0.52700     1480    38   96    5.7483564 F    0.000  0.000   0.000  0.000   6.000  0.040   5.996  0.041    5.979  0.198   5.882  0.061   6.100  0.033   6.019  0.156   0.325  -      
OGLE-IV            OGLE-BLG-CEP-091       3.11136   -1.12969    13209   387   47   19.4385184 F    9.900  0.058   9.915  0.063   9.717  0.057   9.648  0.070   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.950  -      
OGLE-IV            OGLE-BLG-CEP-070       3.29347    2.04078       -1     0  145    1.2101512 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-067       3.58965    2.99334    20431   660  163    2.6107091 1O  12.362  0.050  12.429  0.078  12.241  0.127  12.443  0.129   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.343  -      
OGLE-IV            OGLE-BLG-CEP-092       3.70636   -0.78884       -1     0   56    6.8131847 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
ASAS-SN            J180520.08-265854.0    3.88312   -2.77481     7536   235  127    1.5136369 1O  11.008  0.046  11.011  0.067  10.873  0.061  10.789  0.047   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.202  -      
GCVS               V2744_Oph              4.12746    3.71881     1354    40   97    3.7797056 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.856  0.094   5.761  0.078   5.905  0.024   5.805  0.108   0.226  -      
OGLE-IV            OGLE-BLG-CEP-073       4.26016    2.18427    22316  1688  228    2.2670656 F   13.249  0.104  13.456  0.147   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.434  -      
OGLE-III           OGLE-BLG-CEP-003       4.34633    2.88716       -1     0  177    1.2357274 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-III           OGLE-BLG-CEP-002       4.56861    4.84939       -1     0  127    2.0255716 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-079       4.61665    1.21080    15217   628   50   18.4782769 F    9.727  0.055   0.000  0.000   9.540  0.057   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.756  -      
ASAS               J162326-0941.0         4.84083   26.82556     1734    51  166    1.3782385 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.796  0.044   7.819  0.044   7.772  0.054   0.000  0.000   0.082  -      
OGLE-IV            OGLE-BLG-CEP-069       4.99518    3.36056       -1     0   72    3.3322414 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-131       5.01607   -0.43169     4520    95   64   10.2139882 F    8.102  0.061   7.984  0.058   7.868  0.060   7.878  0.052    8.086  0.084   7.942  0.096   7.713  0.083   6.006  0.204   1.050  -      
ASAS-SN            J172747.66-202656.1    5.03207    7.95097       -1     0   54   18.1268871 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.175  0.081   8.902  0.084   5.594  0.041   4.117  0.062   0.000  -      
ATLAS              J249.6223-12.1248      5.12449   22.40488    30850  1814  271    2.4041768 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.764  0.139  13.719  0.179   0.000  0.000   0.000  0.000   0.144  -      
OGLE-IV            OGLE-BLG-CEP-084       5.21915    1.24051    16668   750  141    3.3030806 F   12.376  0.090  12.348  0.100  12.013  0.250  11.804  0.266   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.809  -      
OGLE-IV            OGLE-BLG-CEP-064       5.24512    4.60876       -1     0  223    0.6488717 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               V1828_Sgr              5.28401   -4.10021    16825   941   64   12.9751466 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.010  0.059  10.171  0.089  10.302  0.256   0.000  0.000   0.208  OGLE   
OGLE-III           OGLE-BLG-CEP-030       5.37804   -3.15782       -1     0  456    0.2303703 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-III           OGLE-BLG-CEP-005       5.38304    2.33700    23081   774  169    3.7955932 F   12.645  0.064  12.532  0.077  12.662  0.191  12.447  0.279   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.319  -      
OGLE-IV            OGLE-BLG-CEP-083       5.55578    1.55830       -1     0  186    0.8414396 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-077       5.68484    2.07527    22576   898  174    3.5196948 F   12.748  0.079  12.645  0.110   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.410  -      
OGLE-III           OGLE-BLG-CEP-007       5.72683    2.34122    19902  1028  259    1.5455007 F   13.642  0.127  13.520  0.147   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.382  -      
OGLE-IV            OGLE-BLG-CEP-089       5.89965    0.73182    18336   507   91    7.6669119 F   11.554  0.056  11.550  0.079  11.392  0.089  11.373  0.099   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.167  -      
OGLE-IV            OGLE-BLG-CEP-097       5.99265   -3.16505     4624   476  213    0.4928135 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.406  0.131  11.738  0.122   0.000  0.000   0.000  0.000   0.362  -      
OGLE-IV            OGLE-BLG-CEP-135       6.04339   -0.63957    17897   943   83    5.9672433 1O  12.033  0.065  11.972  0.090  12.023  0.213   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   2.574  -      
OGLE-IV            OGLE-BLG-CEP-087       6.08694    1.31701    18754   605  165    2.2217459 1O  12.622  0.059  12.524  0.087  12.429  0.257   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.616  -      
OGLE-IV            OGLE-BLG-CEP-071       6.28869    3.85637     8954   892  144    1.1533927 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.612  0.099  11.939  0.107   0.000  0.000   0.000  0.000   0.340  GAIA   
OGLE-IV            OGLE-BLG-CEP-093       6.41471    0.75614    15875   811  127    3.7335328 F   12.453  0.167  12.166  0.130  12.074  0.145   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.230  -      
OGLE-IV            OGLE-BLG-CEP-085       6.56137    1.91912    19670  1687  242    1.3953964 1O  13.408  0.105  13.031  0.127   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.394  -      
OGLE-IV            OGLE-BLG-CEP-136       6.81890   -0.48779     4777   148   57   12.9576076 F    8.004  0.092   0.000  0.000   7.701  0.072   7.835  0.067    7.750  0.109   7.707  0.099   7.996  0.124   0.000  0.000   1.267  -      
OGLE-III           OGLE-BLG-CEP-032       6.89273   -3.89402       -1     0   84    3.7364303 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
ASAS-SN            J174254.58-201143.3    7.14539    5.08508    13274  1096  160    2.0100530 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.201  0.172  12.326  0.249   0.000  0.000   0.000  0.000   0.275  -      
OGLE-IV            OGLE-BLG-CEP-100       7.24943   -4.29262       -1     0  442    0.2408093 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-137       7.40303   -0.50690     3473    69   77    4.7995644 1O   7.754  0.041   7.699  0.047   7.590  0.040   7.581  0.031    7.763  0.042   7.622  0.035   7.717  0.097   6.266  0.300   0.513  -      
OGLE-IV            OGLE-BLG-CEP-086       7.50040    2.20228    19015  1443  166    2.2583773 1O  12.843  0.080  12.698  0.097  12.097  0.175   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.852  -      
OGLE-IV            OGLE-BLG-CEP-081       7.52476    2.79066    20580   848  115    5.9565842 F   11.849  0.075  11.813  0.096  11.504  0.113  11.657  0.119   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.423  -      
GCVS               AV____Sgr              7.53352   -0.59362     2156    85   55   15.4117020 F    0.000  0.000   0.000  0.000   5.344  0.064   5.288  0.064    5.397  0.179   5.466  0.124   5.626  0.059   5.786  0.131   0.318  -      
OGLE-IV            OGLE-BLG-CEP-134       7.65438    0.44193     6122   128   83    6.2995340 F    9.221  0.052   9.246  0.054   9.153  0.055   9.124  0.067    9.211  0.067   9.184  0.067   0.000  0.000   0.000  0.000   0.767  -      
OGLE-IV            OGLE-BLG-CEP-088       7.77711    2.29486    21074   861  201    2.1049928 1O  12.870  0.064  12.863  0.107  12.575  0.225   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.487  -      
GCVS               V5738_Sgr              7.88550   -0.09899     2407    94   31   42.6213675 F    0.000  0.000   0.000  0.000   4.252  0.085   4.208  0.044   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.359  -      
GCVS               AP____Sgr              8.11418   -2.43779      809    22  106    5.0580832 F    0.000  0.000   0.000  0.000   4.795  0.072   4.770  0.067    4.769  0.096   4.685  0.112   4.858  0.068   4.838  0.071   0.112  -      
OGLE-IV            OGLE-BLG-CEP-096       8.11982    1.36721    22380  1062  246    2.0450868 F   13.714  0.116  13.638  0.143   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.840  -      
OGLE-IV            OGLE-BLG-CEP-099       8.30221   -3.18155       -1     0   38   12.2746392 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  GAIA   
OGLE-IV            OGLE-BLG-CEP-139       8.35907   -0.05653     3618   102   54   14.5497274 F    7.079  0.073   6.825  0.071   6.718  0.070   6.714  0.065    7.006  0.085   6.912  0.098   7.071  0.084   6.153  0.454   0.845  -      
ASAS-SN            J183439.28-250924.0    8.58279   -7.75263       -1     0  213    0.9419782 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
ATLAS              J268.4127-20.0239      8.58919    3.00811    19314  1213   50   21.6139574 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.812  0.204   9.815  0.171   9.691  0.208   0.000  0.000   0.435  -      
GCVS               V1996_Sgr              8.64909   -6.69142       -1     0   54   18.1391417 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.683  0.141   7.654  0.108   4.473  0.049   2.744  0.071   0.000  -      
OGLE-IV            OGLE-BLG-CEP-090       8.65024    2.20213       -1     0  111    2.4796213 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-129       8.88255    2.69229       -1     0   85    3.7217816 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-138       9.47597    0.65351    10077   222   45   19.7986203 F    9.066  0.056   9.038  0.065   8.890  0.053   8.840  0.066    9.050  0.056   8.996  0.085   8.979  0.132   0.000  0.000   1.422  -      
OGLE-IV            OGLE-BLG-CEP-130       9.62192    2.43354    18131   785  150    3.3257788 F   12.405  0.100  12.449  0.135  12.342  0.198   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.619  -      
ASAS               J181024-2049.6         9.83110   -0.79813     3679   167   41   24.4055122 F    0.000  0.000   0.000  0.000   6.130  0.047   6.041  0.044    5.387  0.432   5.451  0.199   5.907  0.053   0.000  0.000   0.502  -      
OGLE-IV            OGLE-BLG-CEP-132       9.88126    2.18775    19736   866  211    2.1471988 F   13.526  0.108  13.384  0.122   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.085  -      
GCVS               VY____Sgr             10.12583   -1.08458     2349    88   58   13.5578422 F    0.000  0.000   0.000  0.000   5.776  0.124   5.658  0.136    5.696  0.178   5.773  0.180   5.900  0.056   6.573  0.283   0.301  -      
ASAS               J181215-2029.1        10.33782   -1.01249     1774    41   96    3.6671368 1O   7.021  0.072   6.525  0.052   6.496  0.037   6.481  0.029    5.921  0.456   6.466  0.043   6.442  0.058   5.983  0.139   0.243  -      
GCVS               V1954_Sgr             10.56745   -1.73954     2347    58   90    6.1791567 F    0.000  0.000   6.946  0.066   6.856  0.063   6.807  0.056    6.654  0.250   6.898  0.061   6.900  0.065   6.524  0.307   0.261  -      
ASAS-SN            J172007.96-122045.3   10.96907   13.87363    18460   800  141    3.6856692 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.041  0.099  12.018  0.085   0.000  0.000   0.000  0.000   0.155  -      
OGLE-IV            OGLE-BLG-CEP-140      11.07869    0.74121     2799    83   60   12.7743629 F    0.000  0.000   0.000  0.000   6.399  0.071   6.376  0.068    5.944  0.680   6.283  0.070   6.342  0.057   5.619  0.159   0.524  -      
OGLE-IV            OGLE-BLG-CEP-143      11.21875    0.60479     9607   329   77    7.2014123 F    0.000  0.000   0.000  0.000  10.176  0.070  10.097  0.075   10.184  0.089  10.017  0.080   8.256  0.192   3.805  0.249   1.118  -      
ASAS-SN            J180946.70-182238.2   11.90357    0.51127     1863    46   83    7.2896902 F    0.000  0.000   0.000  0.000   6.195  0.045   6.158  0.040    5.926  0.113   6.096  0.065   6.182  0.038   5.669  0.134   0.302  -      
GCVS               WZ____Sgr             12.10901   -1.32326     1783    78   45   21.8532997 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.373  0.118   4.176  0.180   4.521  0.072   4.407  0.078   0.139  -      
GCVS               Y_____Sgr             12.78927   -2.13593      524    21  100    5.7733830 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   3.130  0.544   3.623  0.058   3.603  0.061   0.078  -      
GCVS               V5567_Sgr             13.11423   -1.88510     2143    81   70    9.7631575 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.740  0.364   5.933  0.173   6.085  0.034   5.961  0.128   0.292  -      
OGLE-IV            OGLE-BLG-CEP-149      13.23464   -0.20047     2801    97   60   12.5180009 F    0.000  0.000   0.000  0.000   6.162  0.084   6.198  0.077    6.147  0.157   6.114  0.073   6.381  0.067   0.000  0.000   0.163  ASAS-SN
GCVS               AY____Sgr             13.25637   -2.40733     1718    54   89    6.5696422 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.078  0.105   5.975  0.104   6.102  0.045   5.996  0.163   0.154  -      
OGLE-IV            OGLE-BLG-CEP-155      13.59253   -0.56575     3214    72   75    8.2672388 F    7.466  0.075   7.368  0.068   7.304  0.058   7.309  0.054    7.219  0.095   7.155  0.088   7.427  0.059   0.000  0.000   0.704  -      
OGLE-IV            OGLE-BLG-CEP-144      13.69844    1.72052    16484   704   57   15.8859945 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.066  0.065  10.065  0.060  10.097  0.325   0.000  0.000   0.799  -      
GCVS               U_____Sgr             13.70630   -4.45962      653    33   91    6.7452260 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   3.625  0.150   3.949  0.054   3.854  0.076   0.068  -      
GCVS               V350__Sgr             13.75848   -7.95845      911    29  105    5.1542221 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.052  0.118   4.888  0.131   4.991  0.041   4.919  0.069   0.061  -      
OGLE-IV            OGLE-BLG-CEP-147      13.90814    0.64592     4390    90   76    7.5325283 F    8.320  0.052   8.283  0.056   8.185  0.052   8.163  0.050    8.338  0.058   8.306  0.045   8.344  0.079   5.906  0.225   0.845  -      
GCVS               V536__Ser             14.25081    1.33100     2452    92   73    9.0097606 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.284  0.115   6.403  0.045   6.478  0.042   6.461  0.206   0.216  -      
OGLE-IV            OGLE-BLG-CEP-150      14.35262    0.34341     3463    78   64    7.1805087 1O   7.244  0.054   7.072  0.045   7.040  0.037   6.973  0.045    7.127  0.048   7.100  0.035   7.359  0.071   0.000  0.000   0.504  ATLAS  
GCVS               BB____Sgr             14.66859   -9.00719      807    28   91    6.6360805 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.454  0.103   4.204  0.112   4.425  0.057   4.329  0.065   0.108  -      
GCVS               XX____Sgr             14.98764   -1.87677     1362    58   91    6.4243335 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.558  0.114   5.389  0.081   5.627  0.049   5.706  0.109   0.128  -      
OGLE-IV            OGLE-BLG-CEP-145      15.22084    1.65652       -1     0  107    2.6288004 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-156      15.25615    0.28013     3210    68   67   10.2347493 F    7.023  0.073   6.973  0.073   6.894  0.066   6.860  0.063    6.704  0.165   6.890  0.053   6.977  0.055   6.285  0.224   0.445  -      
OGLE-IV            OGLE-BLG-CEP-142      15.26363    3.02860       -1     0   74    3.1625905 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-133      16.07480    5.39058       -1     0   53    7.3872495 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               CR____Ser             16.16688    2.78877     1584    51  101    5.3013660 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.293  0.087   6.175  0.070   6.314  0.044   6.313  0.204   0.298  -      
OGLE-IV            OGLE-BLG-CEP-146      16.55163    2.15445    21796  2865  180    3.2863456 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.881  0.160  13.225  0.320   0.000  0.000   0.000  0.000   0.855  -      
OGLE-IV            OGLE-BLG-CEP-148      16.69138    1.70163       -1     0   82    3.9272636 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
ASAS               J182714-1507.1        16.75232   -1.62269     2242   105   96    5.5458094 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.923  0.095   6.987  0.057   6.782  0.078   5.643  0.136   0.181  -      
OGLE-IV            OGLE-BLG-CEP-157      16.84716    0.53164     1802    57   46   21.6322249 F    0.000  0.000   0.000  0.000   4.856  0.078   4.816  0.078    4.802  0.239   4.863  0.133   5.075  0.056   4.513  0.112   1.110  -      
OGLE-IV            OGLE-BLG-CEP-141      16.87143    3.94524       -1     0  154    1.1016554 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-158      17.24396    0.23825     6976   224   45   19.7553068 F    8.229  0.106   8.220  0.106   8.137  0.100   8.057  0.097    8.117  0.120   7.944  0.150   7.698  0.111   6.520  0.413   1.352  -      
OGLE-IV            OGLE-BLG-CEP-166      17.44438   -1.78198    16123   805   88    7.5290569 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.012  0.091  11.018  0.075   0.000  0.000   0.000  0.000   0.699  -      
OGLE-IV            OGLE-BLG-CEP-153      17.52907    1.66643    25040  1563   64   16.6898433 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.103  0.065  11.132  0.097   0.000  0.000   0.000  0.000   1.161  -      
GCVS               YZ____Sgr             17.75233   -7.11797     1238    43   73    9.5537875 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.879  0.091   4.630  0.067   4.863  0.035   4.789  0.058   0.143  -      
OGLE-IV            OGLE-BLG-CEP-151      18.16495    2.24894    18733   622  139    4.0970179 F   12.619  0.083  12.503  0.080  12.437  0.170  12.297  0.141   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.318  -      
Shaw+2016          NSVS13945310          18.71244   -3.74539     3683   175   48   18.3449448 F    0.000  0.000   6.558  0.108   6.444  0.094   6.419  0.093    6.159  0.168   6.154  0.087   6.023  0.089   4.397  0.134   0.218  OGLE   
OGLE-IV            OGLE-BLG-CEP-167      18.91674   -4.47685    20162   884   79   11.0360391 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.718  0.064  10.737  0.113   0.000  0.000   0.000  0.000   0.237  ASAS-SN
GCVS               X_____Sct             18.99536   -1.57333     1683    40  115    4.1980485 F    0.000  0.000   6.684  0.082   6.639  0.063   6.626  0.063    6.570  0.130   6.582  0.078   6.668  0.050   6.289  0.262   0.115  -      
GCVS               V459__Sct             19.06153   -0.02981     2116    65   95    5.7629208 F    0.000  0.000   0.000  0.000   6.725  0.040   6.750  0.042    6.660  0.127   6.780  0.069   7.113  0.237   0.000  0.000   0.227  -      
GCVS               UZ____Sct             19.15951   -1.49985     3155    78   55   14.7480009 F    0.000  0.000   0.000  0.000   6.339  0.052   6.219  0.045    6.328  0.099   6.278  0.195   6.286  0.033   6.030  0.167   0.240  -      
OGLE-IV            OGLE-BLG-CEP-152      19.21624    2.59610    14630   336   79    8.5279024 F   10.718  0.062  10.625  0.084  10.575  0.089  10.518  0.055   10.583  0.070  10.543  0.072   0.000  0.000   0.000  0.000   0.660  -      
OGLE-IV            OGLE-BLG-CEP-159      19.36153    1.08509    17642   549  102    6.3734477 F   11.599  0.079  11.586  0.070  11.799  0.163  11.436  0.081   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.911  -      
OGLE-IV            OGLE-BLG-CEP-164      19.47541   -0.10728     3162   103   57   13.6269524 F    7.016  0.124   6.522  0.086   6.406  0.080   6.440  0.079    6.507  0.340   6.541  0.190   6.771  0.155   4.832  0.125   0.390  -      
ASAS               J183848-1324.8        19.56008   -3.32980     1118    47  103    3.4831512 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.017  0.463   5.349  0.069   5.589  0.034   5.425  0.080   0.108  -      
OGLE-IV            OGLE-BLG-CEP-154      19.61245    2.74501    21188   782  195    2.8128683 F   13.003  0.093  12.875  0.104  12.625  0.261  12.669  0.224   12.965  0.127  13.046  0.114   0.000  0.000   0.000  0.000   0.596  -      
OGLE-IV            OGLE-BLG-CEP-165      19.67878   -0.07167     3774   116   85    6.4524530 F    8.196  0.073   8.133  0.072   8.046  0.067   8.058  0.063    7.907  0.068   7.870  0.072   8.280  0.287   0.000  0.000   0.643  -      
OGLE-IV            OGLE-BLG-CEP-161      19.76588    1.16170    19163  1206  155    3.5464146 F   12.767  0.084  12.625  0.119  12.147  0.198   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.019  -      
GCVS               V389__Sct             20.19376    0.08280     1931    53   94    3.7938544 1O   0.000  0.000   6.576  0.044   6.519  0.040   6.553  0.034    6.366  0.182   6.563  0.044   6.753  0.033   0.000  0.000   0.162  -      
OGLE-IV            OGLE-BLG-CEP-160      20.23881    1.48013       -1     0   62    5.9728454 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               TX____Sct             20.29033   -0.04478     2638   209   42   24.3519401 F    0.000  0.000   0.000  0.000   5.447  0.067   5.337  0.064    4.827  0.218   4.274  0.506   4.865  0.094   3.918  0.134   0.283  -      
GCVS               V412__Ser             20.36456    3.88912     1617    47  103    5.1217827 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.414  0.097   6.383  0.074   6.419  0.035   6.349  0.158   0.391  -      
GCVS               Y_____Oph             20.59840   10.12048      632    23   53   17.1294208 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   0.000  0.000   2.576  0.047   2.468  0.037   0.212  -      
GCVS               V458__Sct             20.62348    1.73964     1607    52  106    4.8418382 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.327  0.063   6.419  0.036   6.391  0.029   5.665  0.107   0.202  -      
OGLE-IV            OGLE-BLG-CEP-162      20.74124    1.09412    18594   565   64   14.5922112 F   10.657  0.093  10.604  0.093  10.434  0.095  10.492  0.091   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.093  -      
OGLE-IV            OGLE-BLG-CEP-163      20.91695    0.82978    13275   461  130    3.2356101 F   12.034  0.082  11.944  0.099  11.818  0.177  11.661  0.168   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.024  -      
OGLE-IV            OGLE-BLG-CEP-168      21.05971   -6.05835       -1     0   38   12.5237042 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               V367__Sct             21.62933   -0.82632     1900    46   91    6.2931858 F    0.000  0.000   0.000  0.000   6.398  0.045   6.397  0.043    6.408  0.050   6.335  0.066   6.525  0.045   6.554  0.306   0.298  -      
ASAS               J183904-1049.3        21.89644   -2.20398     1860    58  106    3.0578758 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.825  0.075   6.826  0.041   6.923  0.029   0.000  0.000   0.240  -      
ASAS-SN            J194551.90-175602.9   22.39582  -19.85315    14618   582  201    1.5509984 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.694  0.075  12.675  0.087   0.000  0.000   0.000  0.000   0.037  -      
ASAS               J183652-0907.1        23.16434   -0.94256     1895    34  116    2.5899220 1O   7.248  0.041   7.184  0.047   7.147  0.042   7.109  0.031    7.127  0.064   7.138  0.034   7.218  0.044   6.561  0.280   0.270  -      
OGLE-IV            OGLE-GD-CEP-1256      23.56280   -5.79310    10581   636  233    0.4511767 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.374  0.133  13.402  0.193   0.000  0.000   0.000  0.000   0.154  -      
OGLE-IV            OGLE-GD-CEP-1205      23.93904   -0.42917     4318   154   43   23.0219060 F    0.000  0.000   6.935  0.096   6.672  0.091   6.677  0.091    6.662  0.117   6.697  0.083   6.638  0.072   5.377  0.223   1.033  -      
GCVS               Y_____Sct             23.96406   -0.85834     1690    56   69   10.3414413 F    0.000  0.000   0.000  0.000   5.389  0.056   5.274  0.052    5.420  0.203   5.368  0.122   5.605  0.079   5.341  0.104   0.195  -      
GCVS               EV____Sct             23.96915   -0.46718     1818    46  106    3.0908108 1O   0.000  0.000   6.886  0.043   6.729  0.035   6.777  0.031    6.237  0.404   6.783  0.036   6.710  0.041   0.000  0.000   0.205  -      
ATLAS              J279.0161-07.9499     24.11002   -0.22826     3356   147   58   13.2070650 F    0.000  0.000   6.809  0.070   6.634  0.062   6.588  0.059    6.739  0.193   6.871  0.072   7.178  0.064   0.000  0.000   0.747  -      
OGLE-IV            OGLE-GD-CEP-1219      24.54484   -1.67954    10228   229   42   23.3685864 F    8.296  0.072   8.352  0.074   8.213  0.069   8.167  0.067    8.233  0.076   8.193  0.087   8.166  0.085   0.000  0.000   0.337  ATLAS  
OGLE-IV            OGLE-GD-CEP-1211      25.11857   -0.80383     9130   230   39   26.7001237 F    8.335  0.086   8.305  0.087   8.154  0.084   8.097  0.083    8.250  0.078   8.290  0.063   8.389  0.101   0.000  0.000   1.320  -      
GCVS               SS____Sct             25.17355   -1.81473     1015    27  127    3.6713516 F    0.000  0.000   0.000  0.000   5.677  0.041   5.653  0.043    5.714  0.099   5.596  0.081   5.812  0.054   5.760  0.099   0.062  -      
OGLE-IV            OGLE-GD-CEP-1214      25.23155   -0.84323    11589   366   74    8.5082719 F    0.000  0.000   0.000  0.000  10.191  0.059  10.154  0.052   10.336  0.054  10.357  0.066   0.000  0.000   0.000  0.000   1.023  -      
GCVS               EW____Sct             25.33782   -0.09210      479    23   99    5.8229228 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   0.000  0.000   3.411  0.086   3.369  0.138   0.048  -      
OGLE-IV            OGLE-GD-CEP-1212      25.37195   -0.72856    12667   553  124    2.2159191 1O  12.194  0.054  12.238  0.063  12.028  0.199   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.564  -      
OGLE-IV            OGLE-GD-CEP-1207      25.51697    0.06573     3910   109   63   11.0903106 F    7.579  0.083   7.578  0.087   7.341  0.083   7.440  0.081    7.653  0.144   7.567  0.119   8.023  0.293   0.000  0.000   1.040  -      
OGLE-IV            OGLE-GD-CEP-1209      25.74028   -0.20676     3181   121   62   11.9851997 F    0.000  0.000   0.000  0.000   6.754  0.069   6.623  0.067    6.089  0.320   6.752  0.121   6.140  0.062   4.742  0.197   0.514  ATLAS  
OGLE-IV            OGLE-GD-CEP-1204      25.87729    0.57799     3190    67   64   11.2537106 F    7.138  0.060   7.076  0.054   6.977  0.056   6.924  0.053    7.221  0.097   7.043  0.062   7.334  0.069   0.000  0.000   0.998  -      
GCVS               CK____Sct             26.31931   -0.46895     2110    56   83    7.4161139 F    0.000  0.000   0.000  0.000   6.398  0.046   6.359  0.038    6.315  0.161   6.407  0.053   6.386  0.079   6.190  0.240   0.257  -      
OGLE-IV            OGLE-GD-CEP-1213      26.35481   -0.22988     4162   104   53   15.2421737 F    7.094  0.079   7.079  0.084   6.966  0.071   6.923  0.073    6.944  0.087   6.890  0.060   7.780  0.120   0.000  0.000   0.543  -      
ASAS               J184741-0654.4        26.35556   -2.31365     2592    81   70    6.4401308 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.445  0.135   6.369  0.053   6.458  0.026   6.423  0.237   0.114  -      
OGLE-IV            OGLE-GD-CEP-1210      26.43741   -0.11886     4846   188   33   35.8232780 F    0.000  0.000   0.000  0.000   6.089  0.119   6.135  0.118    5.640  0.323   6.095  0.101   6.038  0.089   5.173  0.120   0.530  -      
OGLE-IV            OGLE-GD-CEP-1216      26.61067   -0.31350     4360   100   99    4.8079045 F    8.747  0.058   8.734  0.060   8.657  0.054   8.577  0.048    8.773  0.069   8.766  0.047   0.000  0.000   0.000  0.000   0.469  -      
ASAS               J183347-0448.6        26.63759    1.72093     1701    37  107    3.1023427 1O   6.720  0.040   6.613  0.032   0.000  0.000   0.000  0.000    6.661  0.088   6.643  0.041   6.747  0.029   6.847  0.247   0.264  -      
GCVS               Z_____Sct             26.78612   -0.77235     2837   100   60   12.9023018 F    0.000  0.000   0.000  0.000   6.179  0.073   6.096  0.067    5.962  0.303   6.240  0.088   6.329  0.054   6.508  0.244   0.192  -      
OGLE-IV            OGLE-GD-CEP-1236      26.98959   -1.34627       -1     0   50    8.0493839 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               CM____Sct             27.15535   -0.44055     2276    52  117    3.9170249 F    7.561  0.052   7.504  0.062   7.436  0.054   7.376  0.044    7.381  0.116   7.425  0.077   7.127  0.054   5.907  0.229   0.242  -      
ATLAS              J280.6497-05.2660     27.23919   -0.44006     3804   101   55   14.3611204 F    0.000  0.000   6.978  0.078   6.858  0.069   6.822  0.065    6.923  0.097   6.859  0.108   7.219  0.080   0.000  0.000   0.588  OGLE   
OGLE-IV            OGLE-GD-CEP-1267      27.43321   -5.48555       -1     0  295    0.4327049 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1217      27.45654   -0.03878     5440   182   33   36.1388658 F    0.000  0.000   6.655  0.090   6.448  0.068   6.468  0.070    6.569  0.175   6.587  0.055   6.379  0.056   4.389  0.092   0.897  -      
OGLE-IV            OGLE-GD-CEP-1228      27.81428   -0.53817     8862   287   58   12.3824948 F    9.251  0.096   9.375  0.106   9.083  0.088   9.116  0.085    9.330  0.124   9.378  0.129   9.089  0.246   0.000  0.000   1.153  -      
ATLAS              J262.2976+04.9065     27.82063   20.51390    28190   991  133    4.5095485 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.092  0.056  12.077  0.049   0.000  0.000   0.000  0.000   0.038  -      
OGLE-IV            OGLE-GD-CEP-1227      27.84488   -0.51476     3662    83   68    9.8909386 F    7.299  0.073   7.368  0.069   7.249  0.063   7.207  0.059    7.279  0.106   7.264  0.058   7.431  0.068   0.000  0.000   0.454  -      
OGLE-IV            OGLE-GD-CEP-1253      27.85842   -3.45358       -1     0  271    0.4884810 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1222      27.92293   -0.11984     6193   215   56   13.1086218 F    8.477  0.090   0.000  0.000   8.248  0.092   8.307  0.089    8.658  0.110   8.544  0.116   7.920  0.157   0.000  0.000   1.305  -      
OGLE-IV            OGLE-GD-CEP-1234      27.93429   -0.84737     6460   180   52   15.3673472 F    7.904  0.090   7.991  0.091   7.826  0.088   7.714  0.085    7.980  0.083   8.092  0.088   7.970  0.140   0.000  0.000   0.447  -      
OGLE-IV            OGLE-GD-CEP-1218      27.94415    0.17154     4382   168   58   13.1805601 F    7.498  0.075   7.395  0.089   7.148  0.076   7.112  0.072    7.656  0.074   7.421  0.103   6.490  0.060   4.532  0.140   0.693  -      
GCVS               TY____Sct             28.05085    0.10823     2334    64   66   11.0540745 F    0.000  0.000   0.000  0.000   6.098  0.067   6.070  0.063    6.077  0.111   6.076  0.099   6.003  0.053   5.103  0.141   0.285  -      
GCVS               CN____Sct             28.06071    0.00785     2612    72   69    9.9939177 F    0.000  0.000   6.538  0.060   6.467  0.052   6.465  0.052    6.404  0.148   6.317  0.126   6.889  0.106   0.000  0.000   0.324  -      
GCVS               RU____Sct             28.19150    0.23451     1969    81   48   19.7042782 F    0.000  0.000   0.000  0.000   4.914  0.076   4.792  0.074   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.254  -      
GCVS               V496__Aql             28.19859   -7.12734     1002    35   90    6.8070785 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.927  0.099   4.657  0.085   4.848  0.034   4.811  0.084   0.129  -      
GCVS               FT____Sct             28.22715   -0.50300     3122    70   97    5.2557564 F    7.788  0.071   7.907  0.072   7.772  0.057   7.791  0.057    7.838  0.070   7.848  0.101   7.924  0.090   0.000  0.000   0.444  OGLE   
OGLE-IV            OGLE-GD-CEP-1229      28.23809   -0.34752     5754   160   41   24.0452994 F    7.368  0.099   7.320  0.097   7.114  0.092   7.172  0.092    7.339  0.105   7.371  0.076   7.386  0.122   4.211  0.151   1.042  -      
OGLE-IV            OGLE-GD-CEP-1208      28.24448    1.44527       -1     0   69    5.0945848 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1225      28.38767   -0.18041     3424    74   81    7.2546871 F    7.719  0.056   7.674  0.064   7.580  0.051   7.527  0.051    7.602  0.083   7.535  0.056   7.485  0.103   0.000  0.000   0.537  ATLAS  
OGLE-IV            OGLE-GD-CEP-1206      28.69486    1.86948       -1     0   75    4.4979292 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1232      28.70327   -0.25059     5646   156   54   14.2301881 F    8.200  0.089   8.185  0.100   8.002  0.086   7.921  0.084    8.124  0.110   7.930  0.085   7.620  0.112   0.000  0.000   1.206  -      
OGLE-IV            OGLE-GD-CEP-1235      28.75922   -0.42742     4581   139   49   17.6241267 F    7.206  0.097   7.223  0.098   7.037  0.095   6.984  0.092    7.322  0.143   7.305  0.094   7.351  0.114   0.000  0.000   0.901  -      
OGLE-IV            OGLE-GD-CEP-1215      28.80614    0.93366    14469   502  113    4.7660767 F   11.679  0.069  11.612  0.083  11.358  0.084  11.376  0.078   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.936  -      
GCVS               BX____Sct             28.89706   -1.70527     2047    79   90    6.4110044 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.464  0.135   6.436  0.139   6.613  0.033   6.546  0.213   0.288  -      
OGLE-IV            OGLE-GD-CEP-1230      28.90481   -0.02707     3729    82   75    5.2746313 1O   7.859  0.051   7.738  0.052   7.628  0.042   7.662  0.037    7.715  0.073   7.668  0.058   8.447  0.393   0.000  0.000   0.530  -      
OGLE-IV            OGLE-GD-CEP-1237      29.04323   -0.31174     3869   101   61   11.9592748 F    7.281  0.065   7.257  0.069   7.122  0.058   7.085  0.061    6.881  0.138   7.047  0.092   6.072  0.045   3.670  0.155   0.563  ATLAS  
GCVS               V1162_Aql             29.42402  -18.60544     1222    38  102    5.3757961 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.597  0.078   5.512  0.076   5.603  0.031   5.369  0.075   0.048  -      
ATLAS              J277.4719-01.1104     29.47945    4.28453    11800   539   68   10.4350160 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.828  0.071   9.811  0.062  10.073  0.234   0.000  0.000   0.631  -      
GCVS               DV____Ser             29.52992    1.40697     6480   166   42   23.1308428 F    7.344  0.071   7.335  0.164   7.334  0.073   7.249  0.070    7.140  0.082   7.194  0.056   7.199  0.068   0.000  0.000   0.422  -      
OGLE-IV            OGLE-GD-CEP-1226      29.61288    0.40080     2757    55  182    1.0373454 1O   9.439  0.061   9.349  0.056   9.380  0.048   9.323  0.053    9.381  0.061   9.355  0.055   0.000  0.000   0.000  0.000   0.365  -      
OGLE-IV            OGLE-GD-CEP-1220      29.73862    0.92930     4569   130  232    0.5070428 1O  11.692  0.073  11.586  0.039  11.437  0.094  11.490  0.115   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.482  -      
OGLE-IV            OGLE-GD-CEP-1268      29.77764   -6.74545    21991   875   81   11.9010627 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.806  0.079  10.775  0.071   0.000  0.000   0.000  0.000   0.227  ASAS-SN
Tanioka+2017       Lp30A                 29.80988    0.07384     5455   150   58   12.7151854 F    8.097  0.091   8.016  0.068   7.878  0.091   7.924  0.088    8.255  0.116   8.036  0.137   8.506  0.361   0.000  0.000   0.898  OGLE   
OGLE-IV            OGLE-GD-CEP-1239      29.81465   -0.23925     4902   172   29   48.4246728 F    0.000  0.000   0.000  0.000   5.794  0.069   5.795  0.068    4.861  0.543   5.531  0.302   5.994  0.059   0.000  0.000   0.925  -      
OGLE-IV            OGLE-GD-CEP-1224      30.02584    0.73499     6854   204   77    4.4849389 1O   9.638  0.071   9.534  0.080   9.489  0.038   9.326  0.041   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.998  -      
OGLE-IV            OGLE-GD-CEP-1231      30.24664    0.60652     2705    69   60   12.9348017 F    6.211  0.085   6.184  0.077   6.174  0.081   6.198  0.077    6.268  0.109   6.373  0.116   6.417  0.079   5.921  0.144   0.351  -      
OGLE-IV            OGLE-GD-CEP-1240      30.38839   -0.37845     3904   116   60   12.5787350 F    7.363  0.093   7.376  0.095   7.234  0.092   7.244  0.088    7.640  0.124   7.426  0.156   0.000  0.000   0.000  0.000   0.946  -      
ATLAS              J285.5187-04.1866     30.41032   -4.27087    28493  1241  131    4.6992603 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.148  0.064  12.191  0.061   0.000  0.000   0.000  0.000   0.256  -      
GCVS               AA____Ser             30.79358    1.73417     3437    78   51   17.1421117 F    6.394  0.057   6.368  0.045   6.354  0.049   6.247  0.042    5.229  0.325   5.516  0.262   5.719  0.090   3.793  0.221   0.407  -      
GCVS               U_____Aql             30.90698  -11.61819      611    23   89    7.0249035 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   3.186  0.494   3.702  0.051   3.640  0.054   0.095  -      
ASAS-SN            J195350.28-095621.4   30.94980  -18.32751    15060   562  186    2.0400614 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.372  0.054  12.397  0.062   0.000  0.000   0.000  0.000   0.070  -      
OGLE-IV            OGLE-GD-CEP-1242      30.97609   -0.22701     3663    79   78    4.9275026 1O   8.062  0.049   7.891  0.052   7.762  0.042   7.868  0.060    8.051  0.047   7.862  0.039   6.682  0.064   4.639  0.150   0.860  -      
OGLE-IV            OGLE-GD-CEP-1243      30.97959   -0.33280       -1     0   33   15.0703976 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
ATLAS              J275.7919+01.5053     31.04374    6.97545       -1     0   49   20.9840293 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.676  0.294   7.758  0.361   3.129  0.057   1.041  0.054   0.000  -      
OGLE-IV            OGLE-GD-CEP-1259      31.13274   -2.45103    11470   264   59   13.5235392 F    9.392  0.058   9.350  0.069   9.210  0.057   9.224  0.059    9.289  0.096   9.222  0.106   9.301  0.110   0.000  0.000   0.432  ATLAS  
OGLE-IV            OGLE-GD-CEP-1258      31.32655   -2.16466     8298   235   39   26.9919885 F    7.727  0.093   7.770  0.098   7.615  0.092   7.526  0.090    7.645  0.116   7.709  0.102   0.000  0.000   0.000  0.000   0.525  -      
OGLE-IV            OGLE-GD-CEP-1244      31.45395   -0.14517     3688    97   66   10.5448470 F    7.509  0.070   0.000  0.000   7.286  0.066   7.312  0.069    7.469  0.076   7.446  0.067   7.951  0.206   0.000  0.000   0.871  -      
OGLE-IV            OGLE-GD-CEP-1245      31.72175   -0.02900     4441   109   86    6.3468554 F    8.589  0.065   8.554  0.072   8.393  0.063   8.292  0.062    8.520  0.073   8.473  0.081   0.000  0.000   0.000  0.000   0.805  -      
OGLE-IV            OGLE-GD-CEP-1241      31.77380    0.30374     4992   138   32   40.0106108 F    6.279  0.068   6.266  0.067   6.275  0.071   6.268  0.067    6.148  0.102   6.336  0.113   6.180  0.054   5.670  0.111   1.048  -      
OGLE-IV            OGLE-GD-CEP-1246      32.20766   -0.04601     5694   135   78    4.6339257 1O   9.103  0.071   9.046  0.064   8.930  0.056   9.011  0.058    8.994  0.076   8.873  0.109   7.799  0.175   4.781  0.227   0.887  -      
OGLE-IV            OGLE-GD-CEP-1247      32.36774   -0.16475     4248    96  117    3.6161233 F    9.114  0.056   9.074  0.059   9.018  0.052   9.041  0.053    9.186  0.078   9.193  0.087   9.313  0.267   0.000  0.000   0.515  ATLAS  
GCVS               V493__Aql             32.96209   -1.66048     2208    64  138    2.9877424 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.745  0.063   7.730  0.067   7.762  0.048   0.000  0.000   0.192  -      
OGLE-IV            OGLE-GD-CEP-1257      33.03159   -1.03955    12650   457  110    4.6939954 F   11.215  0.075  11.147  0.089  10.820  0.085  10.895  0.077   11.167  0.130  11.187  0.118   0.000  0.000   0.000  0.000   0.538  -      
GCVS               V1495_Aql             33.04821   -0.46291     3153    69   74    8.7968140 F    7.104  0.054   7.114  0.049   7.045  0.049   6.961  0.038    7.026  0.066   7.102  0.085   6.870  0.066   5.583  0.188   0.297  -      
OGLE-IV            OGLE-GD-CEP-1249      33.12767   -0.15502     4055    81   81    4.6107163 1O   8.153  0.045   8.111  0.054   8.004  0.042   8.003  0.054    8.168  0.052   8.091  0.046   7.382  0.147   4.662  0.150   0.509  -      
OGLE-IV            OGLE-GD-CEP-1254      33.25333   -0.76265     9107   227   65   10.7199577 F    9.293  0.073   9.293  0.085   9.147  0.073   9.107  0.070    9.189  0.073   9.246  0.077   0.000  0.000   0.000  0.000   0.592  -      
GCVS               V1496_Aql             33.26878   -0.82581     3931   121   24   65.7307917 F    0.000  0.000   0.000  0.000   4.719  0.046   4.666  0.042    4.770  0.114   4.553  0.125   0.000  0.000   0.000  0.000   0.348  -      
GCVS               V912__Aql             33.29881    1.07730     1285    35  114    4.4004867 F    6.169  0.094   5.894  0.042   6.037  0.046   5.999  0.042    5.639  0.311   5.769  0.138   6.058  0.065   5.973  0.121   0.141  -      
OGLE-IV            OGLE-GD-CEP-1255      33.40639   -0.78461     8571   212   99    4.7825435 F   10.421  0.055  10.423  0.093  10.256  0.058  10.274  0.048   10.522  0.097  10.535  0.072   0.000  0.000   0.000  0.000   0.874  -      
OGLE-IV            OGLE-GD-CEP-1251      33.48759   -0.30094    12404   364   66    7.6563828 1O  10.549  0.062  10.451  0.062  10.436  0.060  10.404  0.058   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.977  -      
OGLE-IV            OGLE-GD-CEP-1250      33.51808    0.04085     3979   135   44   22.4508416 F    0.000  0.000   0.000  0.000   6.308  0.100   6.290  0.100    6.356  0.157   6.466  0.086   6.447  0.083   0.000  0.000   0.640  -      
OGLE-IV            OGLE-GD-CEP-1252      33.84342   -0.34230     3448   115   30   44.4339580 F    0.000  0.000   0.000  0.000   5.349  0.072   5.218  0.070    5.011  0.115   5.116  0.095   5.187  0.051   4.963  0.093   0.903  -      
OGLE-IV            OGLE-GD-CEP-1248      33.86081    0.24786     4034   101   49   18.3274884 F    7.110  0.102   7.030  0.076   6.927  0.097   6.915  0.095    7.323  0.121   7.318  0.085   7.107  0.076   6.360  0.269   1.294  -      
OGLE-IV            OGLE-GD-CEP-1263      33.94536   -1.35784       -1     0   94    3.1634510 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               V336__Aql             34.19091   -2.13345     2043    64   84    7.3041815 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.307  0.089   6.274  0.111   6.344  0.054   6.201  0.202   0.191  -      
OGLE-IV            OGLE-GD-CEP-1265      34.50973   -1.72811    12789   636   86    7.3754613 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.751  0.096  10.679  0.119   0.000  0.000   0.000  0.000   1.017  WISE   
GCVS               BQ____Ser             35.12944    5.37483     1040    36  117    4.2710037 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.718  0.118   5.454  0.077   5.621  0.043   5.490  0.077   0.163  -      
OGLE-IV            OGLE-GD-CEP-1266      35.20227   -1.41318     2150   160  115    4.1689019 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.555  0.102   7.430  0.065   7.065  0.124   6.145  0.172   0.513  -      
OGLE-IV            OGLE-GD-CEP-1269      35.37799   -4.94355       -1     0   82    3.9029953 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               SZ____Aql             35.60319   -2.34392     1790    76   52   17.1413213 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.972  0.177   4.710  0.224   4.863  0.080   4.621  0.086   0.206  -      
OGLE-IV            OGLE-GD-CEP-1261      35.60562   -0.36315     4134   123   68   10.0407534 F    8.122  0.079   8.261  0.092   8.006  0.064   7.973  0.060    8.002  0.062   7.852  0.064   7.894  0.098   0.000  0.000   1.378  -      
GCVS               TT____Aql             36.00564   -3.14115     1051    44   60   13.7547268 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   3.279  0.469   3.938  0.073   3.798  0.057   0.068  -      
OGLE-IV            OGLE-GD-CEP-1262      36.06439   -0.24812     4387   110   56   14.0103881 F    7.619  0.091   7.509  0.092   7.431  0.089   7.433  0.085    7.516  0.119   7.408  0.133   7.531  0.124   0.000  0.000   1.129  -      
OGLE-IV            OGLE-GD-CEP-1264      36.11561   -0.71584     2556    59   86    6.8430232 F    7.305  0.059   7.281  0.059   7.191  0.053   7.047  0.049    7.374  0.075   7.287  0.066   7.025  0.060   6.048  0.222   0.963  -      
OGLE-IV            OGLE-GD-CEP-1260      36.37053    0.11548     5053   147   55   14.5478160 F    8.072  0.086   8.099  0.088   7.856  0.085   7.764  0.084    7.936  0.087   7.769  0.094   8.079  0.120   0.000  0.000   1.492  -      
Kabath+2009        BEST-lrcby_00668      37.02746    4.00350       -1     0  118    2.2762064 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
CoRoT              CoRoT211626074        37.03844   -0.82440     2351    45   98    5.4684767 F    7.289  0.042   7.287  0.053   7.202  0.044   7.188  0.042    7.265  0.087   7.231  0.060   7.411  0.078   0.000  0.000   0.628  -      
ATLAS              J282.2041+05.2860     37.34256    2.98902       -1     0   52   19.1605275 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.694  0.234   4.566  0.260   2.314  0.063   1.105  0.077   0.000  -      
ASAS-SN            J181932.39+091737.5   37.68717   11.27332     8136   326  222    1.1154685 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.914  0.078  11.917  0.078   0.000  0.000   0.000  0.000   0.104  -      
GCVS               V1837_Aql             38.03661   -3.67242     2214    63  174    1.2577188 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.485  0.035   8.468  0.051   8.541  0.073   0.000  0.000   0.152  -      
ATLAS              J285.7178+04.5198     38.25692   -0.47609     2639   130   32   40.4545473 F    0.000  0.000   0.000  0.000   4.828  0.078   4.776  0.078    0.000  0.000   0.000  0.000   4.568  0.058   4.376  0.067   0.701  -      
GCVS               FN____Aql             38.53883   -3.11488     1419    44   74    9.4815651 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.171  0.076   5.001  0.081   5.178  0.034   4.952  0.069   0.128  -      
GCVS               V1344_Aql             39.15496   -2.56964      882    30   85    7.4767255 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.443  0.088   4.184  0.108   4.439  0.025   4.368  0.041   0.082  -      
GCVS               V480__Aql             39.18432    3.43218     2857   100   49   18.9989744 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.858  0.124   5.698  0.209   5.845  0.049   5.763  0.094   0.483  -      
ATLAS              J282.3561+08.8844     40.62713    4.48211    19122  1259  230    2.2159933 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.870  0.185  12.905  0.149   0.000  0.000   0.000  0.000   0.282  -      
GCVS               eta___Aql             40.93433  -13.07264      272    11   89    7.1768044 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   0.000  0.000   1.893  0.079   1.795  0.071   0.014  -      
GCVS               V572_Aql              41.90158  -15.42749     6530   205   90    3.7674535 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.208  0.043   9.214  0.050   9.151  0.082   0.000  0.000   0.067  -      
ATLAS              J283.8051+10.4159     42.64386    3.89869    21765  1719  278    1.9817027 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.230  0.147  13.408  0.176   0.000  0.000   0.000  0.000   0.217  -      
ASAS               J191719+0757.7        42.96845   -2.07147      946    59   91    4.4699118 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.594  0.401   4.664  0.120   4.951  0.021   4.442  0.050   0.117  -      
GCVS               V800__Aql             43.14483    3.78856    18504   975   55   20.0247666 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.742  0.069   9.765  0.081   9.489  0.132   0.000  0.000   0.239  -      
GCVS               BB____Her             43.33980    6.80092     3582   118   81    7.5076952 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.448  0.064   7.499  0.053   7.413  0.041   0.000  0.000   0.108  -      
GCVS               V600__Aql             43.88954   -2.62736     1761    52   86    7.2388599 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.065  0.073   5.907  0.119   6.031  0.035   5.964  0.115   0.228  -      
GCVS               V1183_Aql             44.14704    4.45270       -1     0   92    3.2881040 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
ASAS-SN            J190001.20+114228.9   44.33262    3.43428       -1     0   58   15.7755878 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.348  0.275   8.526  0.303   6.252  0.093   5.228  0.082   0.000  -      
GCVS               FM____Aql             44.34314    0.88885      929    24   96    6.1142663 F    0.000  0.000   0.000  0.000   4.827  0.061   4.775  0.057    4.812  0.086   4.582  0.121   4.921  0.059   4.778  0.089   0.147  -      
ATLAS              J285.0709+11.8396     44.47955    3.43659    23992  1239  174    4.1440855 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.441  0.099  12.496  0.114   0.000  0.000   0.000  0.000   0.205  -      
ASAS-SN            J193056.77+080447.0   44.66198   -4.99446    27216  1357  143    4.2777724 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.096  0.086  12.168  0.103   0.000  0.000   0.000  0.000   0.106  -      
GCVS               V1795_Aql             45.49257    1.41567     7474   296   46   20.8275667 F    7.960  0.064   7.925  0.066   0.000  0.000   0.000  0.000    7.655  0.057   7.719  0.064   7.624  0.050   0.000  0.000   0.448  -      
GCVS               V916__Aql             46.18797    1.64253     2932    68   60   13.4433646 F    6.314  0.052   6.296  0.050   0.000  0.000   0.000  0.000    5.323  0.744   6.161  0.075   6.229  0.038   6.206  0.140   0.242  -      
ASAS-SN            J192832.20+104812.6   46.78162   -3.17723     5717   186  127    3.3189706 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.743  0.053   9.724  0.051   9.710  0.133   0.000  0.000   0.324  -      
ATLAS              J288.9704+12.6190     46.92521    0.41042     4197   100   88    6.5307747 F    8.411  0.068   8.327  0.069   8.242  0.064   8.229  0.061    8.247  0.081   8.170  0.102   8.797  0.143   0.000  0.000   0.695  -      
GCVS               V1803_Aql             47.56374   -0.42005     1478    40   78    8.6279483 F    0.000  0.000   0.000  0.000   5.380  0.044   5.347  0.042    5.367  0.160   5.290  0.073   5.517  0.031   5.447  0.088   0.274  -      
GCVS               V1804_Aql             47.61815   -0.52568     3265   140   50   18.2360555 F    0.000  0.000   0.000  0.000   6.475  0.066   6.423  0.061    6.164  0.092   6.090  0.090   6.166  0.052   6.051  0.125   0.677  -      
ASAS               J193206+1132.9        47.85514   -3.58968       -1     0   57    6.6980179 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
ATLAS              J287.1801+14.6129     47.88927    2.87506    18292   804  199    2.8189571 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.482  0.087  12.448  0.113   0.000  0.000   0.000  0.000   0.295  -      
GCVS               EV____Aql             47.95493    3.43933    11957   472   34   38.7039143 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.863  0.100   7.857  0.109   7.750  0.049   0.000  0.000   0.222  -      
ASAS               J192310+1351.4        48.85002   -0.57609     1630    38  113    2.9730089 1O   0.000  0.000   6.683  0.056   6.638  0.049   6.604  0.042    6.614  0.091   6.550  0.074   6.480  0.038   5.475  0.795   0.250  -      
ASAS-SN            J190559.09+160552.9   48.91087    4.14020     8464   312  133    3.2696324 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.552  0.061  10.545  0.049   0.000  0.000   0.000  0.000   0.232  -      
ATLAS              J293.0109+13.0435     49.16260   -2.86037    11858   518   63   13.6625964 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.300  0.125   9.305  0.116   9.358  0.142   0.000  0.000   0.337  -      
GCVS               FF____Aql             49.20500    6.36327      403    14  116    4.4709160 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   0.000  0.000   3.423  0.034   3.377  0.032   0.066  -      
ASAS-SN            J192052.46+153315.1   50.08585    0.71337     4145   101   68   10.6263748 F    7.566  0.071   7.607  0.069   7.469  0.060   7.403  0.057    7.425  0.099   7.400  0.078   7.375  0.069   0.000  0.000   0.501  -      
ATLAS              J290.2575+15.7989     50.31955    0.79525     3929    92   94    5.9485930 F    8.281  0.059   8.216  0.062   8.175  0.056   8.147  0.054    8.397  0.070   8.346  0.065   8.391  0.066   0.000  0.000   0.650  -      
GCVS               V733__Aql             50.49442   -9.27383     3740   113   92    6.1787826 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.787  0.068   7.819  0.068   7.797  0.037   0.000  0.000   0.072  -      
GCVS               V367__Sge             51.46412    1.71387     1458    38  109    4.8427320 F    6.386  0.072   6.308  0.042   0.000  0.000   0.000  0.000    5.616  0.474   5.990  0.115   6.271  0.053   6.084  0.115   0.441  -      
Shaw+2016          NSVS11230034          51.99509   -0.44076     2888    59   94    6.0495127 F    7.513  0.060   7.509  0.052   7.435  0.038   7.403  0.036    7.545  0.050   7.554  0.045   7.613  0.046   0.000  0.000   0.476  -      
ATLAS              J290.1907+18.1331     52.35100    1.94769     4154    89   68   10.4982920 F    7.578  0.051   7.614  0.050   0.000  0.000   0.000  0.000    7.583  0.056   7.557  0.078   7.576  0.041   0.000  0.000   0.632  -      
ATLAS              J292.3844+18.7263     53.86014    0.39626     5741   141   50   18.7773751 F    7.582  0.073   7.499  0.082   7.435  0.072   7.354  0.074    7.496  0.109   7.512  0.092   7.249  0.074   5.103  0.189   0.732  -      
ATLAS              J292.9845+18.5534     53.98181   -0.18545     4372   100  107    4.7356629 F    8.860  0.064   8.814  0.062   8.709  0.053   8.715  0.049    8.695  0.068   8.667  0.074   9.139  0.117   0.000  0.000   0.580  -      
GCVS               V377__Sge             54.22391    0.62754     4193    77   93    6.1299416 F    8.302  0.050   8.245  0.055   8.206  0.052   8.181  0.047    8.244  0.073   8.200  0.096   8.281  0.062   0.000  0.000   0.417  -      
GCVS               V354__Sge             54.30608    0.17614     8692   217   98    5.8981000 F   10.243  0.080  10.198  0.082  10.093  0.080  10.168  0.075   10.236  0.086  10.209  0.096   0.000  0.000   0.000  0.000   1.046  -      
GCVS               V364__Sge             54.30832    0.19337     4127    83   91    6.3239591 F    8.217  0.038   8.268  0.044   8.155  0.035   8.177  0.036    8.138  0.037   8.106  0.041   7.942  0.041   0.000  0.000   0.462  -      
ASAS-SN            J192550.01+194925.2   54.40809    1.68783     3998    87  104    5.0352467 F    8.422  0.026   8.363  0.026   0.000  0.000   0.000  0.000    8.477  0.043   8.455  0.039   8.485  0.050   0.000  0.000   0.414  -      
GCVS               GX____Sge             54.51149    0.31166     4008   101   61   12.8963450 F    7.349  0.068   7.154  0.064   7.091  0.060   7.063  0.058    6.949  0.117   6.961  0.066   7.040  0.055   6.629  0.210   0.404  -      
GCVS               V355__Sge             54.76123   -0.78429     3468    78   37   32.0713678 F    0.000  0.000   0.000  0.000   5.545  0.042   5.462  0.040    5.546  0.086   5.486  0.074   5.456  0.032   5.326  0.066   0.459  -      
ASAS-SN            J192801.27+195659.6   54.76387    1.29547     5270   117  117    4.0442931 F    9.400  0.048   9.345  0.045   0.000  0.000   0.000  0.000    9.352  0.068   9.289  0.069   9.223  0.090   0.000  0.000   0.449  -      
GCVS               GY____Sge             54.92633   -0.55205     2701    70   28   51.8140890 F    0.000  0.000   0.000  0.000   4.210  0.048   4.158  0.048    4.333  0.099   3.961  0.180   4.259  0.041   4.184  0.051   0.400  -      
GCVS               KL____Aql             55.08792   -7.60534     3750   115   93    6.1078766 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.792  0.060   7.847  0.050   7.815  0.047   0.000  0.000   0.064  -      
GCVS               V471__Vul             55.13786   -0.17434     4012    78   95    5.9387808 F    8.225  0.041   8.254  0.052   8.204  0.042   8.175  0.033    8.143  0.083   8.140  0.068   8.290  0.066   0.000  0.000   0.477  -      
GCVS               S_____Sge             55.16824   -6.11920      657    31   81    8.3823351 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   3.374  0.089   3.648  0.052   3.574  0.043   0.048  -      
GCVS               DG____Sge             55.61824   -1.61400     3155    88  112    4.4372754 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.006  0.048   7.994  0.039   8.009  0.046   0.000  0.000   0.270  -      
ASAS-SN            J193320.52+201705.8   55.65775    0.36090     4715   110   57   14.5729938 F    7.538  0.060   7.677  0.064   7.515  0.050   7.466  0.051    7.375  0.139   7.414  0.050   7.493  0.053   0.000  0.000   0.898  -      
ATLAS              J294.1271+20.0413     55.80607   -0.40688     4052    77   91    6.3421430 F    8.099  0.050   8.109  0.054   8.012  0.045   8.000  0.036    8.094  0.051   8.074  0.054   8.110  0.059   0.000  0.000   0.337  -      
GCVS               U_____Vul             56.07432   -0.28923       -1     0   51    7.9906050 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
ASAS-SN            J193606.44+215011.4   57.32756    0.55035     5111   103   46   22.0134758 F    7.053  0.050   7.063  0.058   6.954  0.042   6.932  0.037    6.863  0.178   6.996  0.060   6.969  0.032   6.692  0.195   0.721  -      
GCVS               V474__Vul             58.47526   -0.32950     3559    95   48   19.8754248 F    0.000  0.000   6.568  0.080   6.413  0.073   6.332  0.069    6.318  0.075   6.315  0.071   6.364  0.052   6.265  0.158   0.713  -      
ATLAS              J297.2669+21.8580     58.84003   -2.04917    10838   427  124    4.4783339 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.703  0.068  10.693  0.062   0.000  0.000   0.000  0.000   0.339  -      
GCVS               V411__Vul             59.20399   -0.24981     4730   110   98    5.6646000 F    9.052  0.078   8.982  0.087   8.825  0.075   8.872  0.077    9.084  0.067   8.883  0.063   8.895  0.190   0.000  0.000   1.146  -      
Turner+2009        NSV24859              59.33486   -0.27247     1572    76  103    5.4019000 F    0.000  0.000   0.000  0.000   6.341  0.081   6.325  0.074    6.146  0.163   5.263  0.178   5.700  0.129   4.976  0.104   0.470  -      
GCVS               BR____Vul             59.44185   -1.03350     2065    50  105    5.1969917 F    0.000  0.000   6.856  0.070   6.807  0.064   6.748  0.060    6.915  0.104   6.888  0.085   6.872  0.070   6.614  0.198   0.233  -      
GCVS               V410__Vul             59.49323   -0.04950     3775    86   82    7.8888000 F    7.969  0.080   7.901  0.083   7.800  0.077   7.861  0.077    8.021  0.077   7.901  0.082   8.394  0.088   0.000  0.000   0.951  -      
ASAS-SN            J194709.17+230600.7   59.68914   -1.04030     4279    94   92    6.3320030 F    8.315  0.055   8.339  0.076   8.190  0.053   8.156  0.059    8.365  0.059   8.335  0.086   8.376  0.088   0.000  0.000   0.524  -      
ATLAS              J296.7150+23.2350     59.77195   -0.91431     5822   210   60   13.7022227 F    8.066  0.071   8.106  0.074   7.913  0.072   7.908  0.067    7.743  0.091   7.794  0.112   7.686  0.055   0.000  0.000   0.602  -      
ASAS-SN            J193902.85+242306.2   59.88120    1.20781     4957   109  104    5.1707853 F    8.904  0.052   8.859  0.051   0.000  0.000   0.000  0.000    8.804  0.070   8.782  0.051   8.832  0.091   0.000  0.000   0.398  -      
GCVS               V412__Vul             60.46498   -0.18117     6798   179   96    4.0758000 1O   9.598  0.075   9.576  0.084   9.398  0.076   9.432  0.078    9.437  0.097   9.362  0.090   9.038  0.095   0.000  0.000   0.687  -      
GCVS               V413__Vul             60.48683   -0.32130     5784   140   98    3.8400595 1O   9.230  0.035   9.263  0.055   9.116  0.044   9.097  0.035    8.879  0.064   8.815  0.075   8.338  0.177   6.407  0.153   0.613  -      
ASAS-SN            J194440.88+245526.9   60.98393    0.36305     7717   203   52   18.2630322 F    8.234  0.077   8.142  0.080   8.040  0.073   7.854  0.069    8.164  0.056   8.176  0.057   7.613  0.056   6.334  0.164   0.677  -      
ATLAS              J295.7626+25.2236     61.05939    0.83252     6146   128  103    5.3631389 F    9.478  0.056   9.387  0.071   9.256  0.068   9.306  0.061    9.424  0.067   9.367  0.067   9.408  0.105   0.000  0.000   0.686  -      
GCVS               V415__Vul             61.09779   -0.12138     4848   108   85    4.8735836 1O   8.505  0.056   8.451  0.054   8.400  0.044   8.398  0.042    8.443  0.040   8.398  0.045   8.392  0.054   0.000  0.000   0.609  -      
GCVS               V414__Vul             61.22978    0.10823    10351   268  119    4.7842000 F   10.866  0.089  10.675  0.091  10.774  0.106  10.642  0.089   10.823  0.068  10.773  0.093   0.000  0.000   0.000  0.000   0.840  -      
ASAS-SN            J193235.01+264817.3   61.29026    3.65676       -1     0   90    3.3919595 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
ATLAS              J297.7863+25.3136     62.05906   -0.70299     2146    42  115    2.9386780 1O   7.366  0.046   7.261  0.051   7.202  0.045   7.228  0.035    7.132  0.103   7.197  0.047   7.283  0.031   0.000  0.000   0.290  -      
GCVS               HO____Vul             62.17992   -2.68214     2136    72  100    5.6309204 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.776  0.160   6.804  0.081   6.836  0.053   6.658  0.190   0.257  -      
GCVS               GQ____Vul             62.28681    0.26262     4481   113   63   12.6569605 F    7.323  0.065   7.459  0.073   7.303  0.066   7.252  0.061    7.276  0.221   7.315  0.134   7.488  0.048   0.000  0.000   0.426  -      
ASAS-SN            J194638.36+263626.3   62.66131    0.82558     6100   199   55   16.2178696 F    7.919  0.069   7.865  0.058   7.797  0.055   7.771  0.045    7.590  0.061   7.662  0.116   7.558  0.044   0.000  0.000   0.559  -      
GCVS               V417__Vul             62.89541   -0.12220     5471   105   77    5.9475440 1O   8.593  0.044   8.573  0.051   8.478  0.038   8.512  0.039    8.695  0.051   8.620  0.064   8.613  0.082   0.000  0.000   0.903  -      
ATLAS              J295.3651+27.6424     62.98471    2.34043    13981   366  159    3.6219446 F   11.595  0.051  11.507  0.039   0.000  0.000   0.000  0.000   11.633  0.068  11.596  0.070   0.000  0.000   0.000  0.000   0.336  -      
GCVS               V416__Vul             63.30988    0.22432     7833   225  102    5.8326000 F   10.100  0.077  10.049  0.085   9.908  0.078   9.902  0.081    9.912  0.093   9.768  0.087   9.625  0.167   0.000  0.000   1.018  -      
GCVS               S_____Vul             63.44541    0.82982     3491   105   24   68.6510481 F    0.000  0.000   0.000  0.000   4.411  0.051   4.377  0.045    4.324  0.118   4.020  0.189   4.239  0.047   4.164  0.047   0.250  -      
ATLAS              J298.5070+26.9338     63.78188   -0.42773     4723   131   57   15.1772728 F    7.419  0.072   7.312  0.075   7.250  0.065   7.198  0.062    6.966  0.186   7.099  0.156   7.025  0.072   6.764  0.228   0.615  -      
GCVS               X_____Vul             63.85810   -1.28181     1054    33   95    6.3196496 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.094  0.086   4.903  0.194   5.111  0.053   4.976  0.075   0.199  -      
GCVS               AS____Vul             63.91740    1.27425     4195   101   64   12.2251810 F    7.257  0.051   7.202  0.049   0.000  0.000   0.000  0.000    7.159  0.132   7.316  0.060   7.249  0.039   6.946  0.255   0.311  -      
GCVS               SV____Vul             63.94697    0.32196     2226   110   31   44.8942247 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   3.289  0.622   3.881  0.077   3.851  0.081   0.166  -      
ATLAS              J297.2747+28.1332     64.25444    1.12436     8949   227  109    5.3741395 F   10.121  0.049  10.088  0.043   0.000  0.000   0.000  0.000   10.181  0.062  10.158  0.066  10.263  0.203   0.000  0.000   0.497  -      
Caron+2013         DaubanV18             64.35055    1.20456     8365   247   58   15.3825849 F    8.471  0.078   8.313  0.061   0.000  0.000   0.000  0.000    8.504  0.098   8.464  0.107   8.463  0.069   0.000  0.000   0.378  -      
ATLAS              J297.9134+27.9442     64.37869    0.54291     7986   177   90    7.3003699 F    9.508  0.065   9.466  0.071   9.416  0.065   9.355  0.062    9.367  0.052   9.344  0.055   9.311  0.101   0.000  0.000   0.466  -      
ATLAS              J297.2025+28.4100     64.46104    1.31940     8399   196  106    5.5830795 F    9.922  0.061   9.900  0.078   0.000  0.000   0.000  0.000    9.841  0.051   9.823  0.046   9.851  0.142   0.000  0.000   0.380  -      
ATLAS              J295.8701+29.2381     64.59249    2.74449    14247   370  148    4.1586562 F   11.387  0.056  11.344  0.052   0.000  0.000   0.000  0.000   11.242  0.076  11.285  0.086   0.000  0.000   0.000  0.000   0.164  -      
GCVS               SU____Cyg             64.76022    2.50580      832    25  127    3.8455396 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.247  0.084   5.087  0.097   5.219  0.041   5.159  0.069   0.060  -      
GCVS               DG____Vul             64.95818   -0.91944     2736    83   61   13.6080397 F    0.000  0.000   0.000  0.000   6.080  0.053   6.031  0.053    6.212  0.126   5.966  0.222   6.246  0.087   6.095  0.159   0.309  -      
ATLAS              J299.1326+28.8497     65.70741    0.09062     8589   259   96    6.6940937 F    9.812  0.064   9.719  0.058   0.000  0.000   0.000  0.000    9.913  0.076   9.837  0.075  10.030  0.169   0.000  0.000   0.656  -      
ATLAS              J299.4340+28.7335     65.74576   -0.19545     5562   131  101    5.6329853 F    9.088  0.058   9.087  0.061   0.000  0.000   0.000  0.000    9.086  0.091   9.049  0.107   9.129  0.088   0.000  0.000   0.608  -      
ATLAS              J299.6711+28.6617     65.79329   -0.41030     5477   152   74    9.8410377 F    8.325  0.060   8.208  0.054   0.000  0.000   0.000  0.000    8.164  0.078   8.115  0.108   8.104  0.074   0.000  0.000   0.498  -      
ASAS-SN            J195413.18+292039.1   65.86917    0.77843     3838    88   95    6.2386320 F    8.105  0.063   7.982  0.052   0.000  0.000   0.000  0.000    8.032  0.076   8.001  0.066   8.078  0.061   0.000  0.000   0.428  -      
ATLAS              J298.2928+29.8739     66.20626    1.24639     6840   155  110    5.0780919 F    9.604  0.046   9.565  0.057   0.000  0.000   0.000  0.000    9.561  0.059   9.545  0.074   9.701  0.128   0.000  0.000   0.398  -      
ATLAS              J300.0102+29.1869     66.39613   -0.38731     2818    77   51   18.3154276 F    0.000  0.000   5.807  0.061   0.000  0.000   0.000  0.000    5.923  0.125   5.689  0.099   5.771  0.051   5.634  0.092   0.299  -      
GCVS               GH____Cyg             66.52203   -0.08897     2233    49   84    7.8163294 F    6.470  0.055   6.490  0.056   0.000  0.000   0.000  0.000    6.369  0.095   6.360  0.063   6.394  0.043   6.375  0.154   0.211  -      
GCVS               EP____Cyg             66.58085    3.48851     5843   203  119    4.2885286 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.357  0.061   9.337  0.072   9.267  0.090   0.000  0.000   0.153  -      
ATLAS              J299.4098+29.7576     66.60845    0.35699     6261   153  133    3.5716671 F    9.963  0.060   9.913  0.058   0.000  0.000   0.000  0.000    9.970  0.061   9.940  0.057   9.956  0.195   0.000  0.000   0.505  -      
ASAS-SN            J195424.41+301406.3   66.65355    1.20296     7079   169   79    8.9885774 F    8.901  0.048   8.781  0.052   0.000  0.000   0.000  0.000    8.833  0.069   8.782  0.071   8.934  0.087   0.000  0.000   0.414  -      
GCVS               V924__Cyg             66.87625    5.32712     5949   168   81    5.5711206 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.446  0.045   8.429  0.044   8.413  0.048   0.000  0.000   0.084  -      
ATLAS              J298.9694+30.4914     67.03713    1.06395     6764   175  113    4.8029602 F    9.717  0.063   0.000  0.000   0.000  0.000   0.000  0.000    9.687  0.051   9.653  0.053   9.707  0.153   0.000  0.000   0.515  -      
GCVS               EZ____Cyg             67.06209    0.58942     4097    94   66   11.6619041 F    7.197  0.054   7.171  0.045   0.000  0.000   0.000  0.000    7.178  0.085   7.293  0.087   7.145  0.078   6.861  0.249   0.181  -      
GCVS               V2232_Cyg             67.35935   -0.04080     6860   187   90    7.1395000 F    9.220  0.080   9.110  0.079   0.000  0.000   0.000  0.000    9.236  0.066   9.147  0.075   9.342  0.106   0.000  0.000   0.566  -      
GCVS               EX____Cyg             67.50185    1.71742     3980   114  110    4.8510782 F    8.401  0.047   8.437  0.046   0.000  0.000   0.000  0.000    8.441  0.110   8.419  0.120   8.221  0.066   0.000  0.000   0.244  -      
GCVS               V1025_Cyg             67.94209    0.38460     4712   120   90    6.9626857 F    8.290  0.036   8.272  0.032   0.000  0.000   0.000  0.000    8.383  0.045   8.353  0.062   8.538  0.074   0.000  0.000   0.388  -      
GCVS               IY____Cyg             68.09115    1.78040     7234   267   48   21.7644197 F    7.507  0.065   7.515  0.066   0.000  0.000   0.000  0.000    7.719  0.213   7.684  0.179   7.749  0.083   7.086  0.270   0.302  -      
ATLAS              J300.8084+30.7858     68.11875   -0.12794     7460   303   55   16.8516500 F    8.365  0.064   8.286  0.070   0.000  0.000   0.000  0.000    8.049  0.064   8.086  0.079   8.007  0.068   0.000  0.000   0.629  -      
GCVS               EU____Cyg             68.41014    3.02425    12821   579   65   15.0032107 F    9.201  0.070   0.000  0.000   0.000  0.000   0.000  0.000    9.411  0.122   9.368  0.119   9.470  0.158   0.000  0.000   0.231  -      
ATLAS              J300.3673+31.6179     68.62379    0.63320     8391   257   33   40.9873189 F    7.352  0.053   7.213  0.042   0.000  0.000   0.000  0.000    7.148  0.053   7.233  0.039   7.104  0.035   0.000  0.000   0.708  -      
ATLAS              J300.5755+31.8564     68.92006    0.60933     7219   171   74   10.3484874 F    8.800  0.052   8.796  0.051   0.000  0.000   0.000  0.000    8.808  0.080   8.757  0.078   8.899  0.074   0.000  0.000   0.616  -      
ATLAS              J302.0444+31.1420     68.98824   -0.83086    10335   350   69   12.5165782 F    9.353  0.081   9.255  0.081   0.000  0.000   0.000  0.000    9.511  0.128   9.423  0.128   9.452  0.135   0.000  0.000   0.743  -      
GCVS               V1020_Cyg             69.28192    1.61772     3767    76  109    4.9204479 F    8.330  0.048   8.234  0.049   0.000  0.000   0.000  0.000    8.289  0.036   8.254  0.040   8.313  0.051   0.000  0.000   0.329  -      
ATLAS              J300.7616+32.2275     69.31835    0.67271     8043   297   43   26.6920989 F    7.812  0.058   7.871  0.055   0.000  0.000   0.000  0.000    7.657  0.085   7.652  0.063   7.528  0.066   0.000  0.000   0.709  -      
ATLAS              J301.8000+31.8757     69.49281   -0.25895     6131   191   37   33.3765560 F    6.946  0.068   6.883  0.068   0.000  0.000   0.000  0.000    6.947  0.372   7.048  0.161   7.051  0.089   6.379  0.169   0.931  -      
GCVS               V1467_Cyg             69.61863    0.61462     7734   208   30   48.6774815 F    6.645  0.036   6.623  0.026   0.000  0.000   0.000  0.000    6.766  0.167   6.756  0.077   6.774  0.048   6.813  0.219   0.491  -      
ASAS-SN            J200127.53+324812.0   69.62917    1.26175     4244   116  126    3.8461299 F    8.908  0.058   8.867  0.056   0.000  0.000   0.000  0.000    8.979  0.075   8.943  0.079   9.201  0.136   0.000  0.000   0.366  -      
GCVS               V1033_Cyg             69.94202    0.49316     4009    99  109    4.9513480 F    8.482  0.056   8.354  0.051   0.000  0.000   0.000  0.000    8.381  0.081   8.366  0.090   8.500  0.076   0.000  0.000   0.340  -      
ASAS-SN            J200636.68+323310.9   69.99602    0.21117     5292   114   46   22.3172939 F    6.997  0.057   6.959  0.037   0.000  0.000   0.000  0.000    7.002  0.074   7.123  0.074   6.963  0.041   6.749  0.207   0.498  -      
GCVS               GI____Cyg             70.22230    2.09508     3387   115  100    5.7825626 F    7.871  0.043   7.754  0.036   0.000  0.000   0.000  0.000    7.443  0.233   7.541  0.116   7.624  0.049   0.000  0.000   0.172  -      
ASAS-SN            J201113.71+321605.9   70.28616   -0.76170     3665    96   87    7.2985658 F    7.827  0.048   7.692  0.045   0.000  0.000   0.000  0.000    7.854  0.094   7.793  0.078   7.901  0.079   0.000  0.000   0.579  -      
ATLAS              J301.8821+32.8435     70.34476    0.20549     7219   163  119    4.5881285 F    9.932  0.052   9.920  0.042   0.000  0.000   0.000  0.000    9.932  0.065   9.874  0.067   9.817  0.547   0.000  0.000   0.562  -      
ASAS-SN            J201309.07+323711.2   70.80287   -0.90736     6090   151  101    5.8567815 F    9.109  0.048   9.070  0.046   0.000  0.000   0.000  0.000    9.168  0.082   9.131  0.092   9.218  0.094   0.000  0.000   0.402  -      
ATLAS              J303.0900+32.8136     70.87308   -0.66169     8354   275  110    5.4889963 F   10.477  0.060  10.238  0.059   0.000  0.000   0.000  0.000   10.510  0.091  10.437  0.114   0.000  0.000   0.000  0.000   1.361  -      
GCVS               MW____Cyg             70.92385   -0.63340     1502    44   98    5.9545636 F    0.000  0.000   5.922  0.055   0.000  0.000   0.000  0.000    6.017  0.162   5.857  0.120   5.913  0.057   5.709  0.159   0.120  -      
GCVS               CD____Cyg             71.06918    1.42978     2529   106   54   17.0785209 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.619  0.179   5.446  0.172   5.573  0.115   5.468  0.135   0.163  -      
GCVS               V547__Cyg             71.64360    3.39600     7164   266  100    6.2236285 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.273  0.082   9.256  0.088   9.213  0.124   0.000  0.000   0.176  -      
GCVS               T_____Vul             72.13237  -10.15180      578    18  117    4.4355444 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.175  0.132   3.496  0.742   4.201  0.042   4.139  0.052   0.017  -      
ASAS-SN            J201151.18+342447.2   72.15130    0.30553     5243   134   75    9.8309789 F    8.266  0.059   8.210  0.053   0.000  0.000   0.000  0.000    8.119  0.044   8.042  0.057   8.108  0.076   0.000  0.000   0.602  -      
GCVS               V1364_Cyg             72.44696    1.56410     5460   186   64   12.9706969 F    7.928  0.056   7.904  0.049   0.000  0.000   0.000  0.000    7.694  0.069   7.774  0.059   7.647  0.044   0.000  0.000   0.502  -      
ASAS-SN            J201358.37+344845.5   72.72511    0.16187     8039   216   37   34.2218700 F    7.451  0.062   7.438  0.061   0.000  0.000   0.000  0.000    7.701  0.119   7.769  0.143   7.511  0.051   7.112  0.283   0.864  -      
GCVS               V492__Cyg             72.91758    0.96153     3821    84   86    7.5743563 F    7.680  0.039   7.704  0.035   0.000  0.000   0.000  0.000    7.648  0.051   7.662  0.039   7.554  0.040   0.000  0.000   0.235  -      
GCVS               V495__Cyg             73.12083   -0.06669     1729    36   92    6.7168861 F    6.118  0.038   6.109  0.039   0.000  0.000   0.000  0.000    6.094  0.070   5.900  0.175   6.044  0.027   5.825  0.110   0.199  -      
GCVS               V2475_Cyg             73.15044    0.45329     3340    88   67   11.5560258 F    6.837  0.060   6.806  0.054   0.000  0.000   0.000  0.000    6.888  0.167   6.917  0.093   6.946  0.046   6.830  0.230   0.437  -      
GCVS               QY____Cyg             73.47959    4.25461    16105   618  173    3.8930603 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.626  0.059  11.645  0.065   0.000  0.000   0.000  0.000   0.107  -      
ATLAS              J305.2363+35.0371     73.71236   -0.89572     5226   175   75    9.9348246 F    8.103  0.056   8.024  0.054   0.000  0.000   0.000  0.000    8.301  0.058   8.208  0.054   8.314  0.065   0.000  0.000   0.655  -      
GCVS               QQ____Cyg             73.72634    4.70628    12200   434  152    3.8968470 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.020  0.044  11.037  0.046   0.000  0.000   0.000  0.000   0.102  -      
GCVS               V383__Cyg             73.92672   -2.76515     1642    50  114    4.6125304 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.558  0.074   6.451  0.102   6.547  0.035   6.509  0.171   0.264  -      
GCVS               V402__Cyg             74.14503    2.26358     2092    44  118    4.3647334 F    7.115  0.045   7.047  0.048   0.000  0.000   0.000  0.000    7.028  0.116   7.093  0.049   7.097  0.036   6.995  0.259   0.141  -      
GCVS               V1046_Cyg             74.48722    0.65272     3007    66  110    4.9448528 F    7.815  0.061   7.730  0.044   0.000  0.000   0.000  0.000    7.785  0.080   7.768  0.057   7.773  0.066   0.000  0.000   0.297  -      
ASAS-SN            J212751.47+242521.1   74.64689  -18.81978    13482   544  438    0.7703319 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.067  0.067  13.050  0.114   0.000  0.000   0.000  0.000   0.030  -      
ATLAS              J304.8116+36.6097     74.81357    0.27859     3139    74  156    1.8480848 1O   8.854  0.042   8.806  0.029   0.000  0.000   0.000  0.000    8.916  0.032   8.866  0.036   8.534  0.066   7.057  0.285   0.432  -      
ATLAS              J301.8739+38.5913     75.18317    3.31271    13445   546  205    2.6403221 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.923  0.079  11.865  0.090   9.991  0.208   0.000  0.000   0.310  -      
GCVS               GL____Cyg             75.25702    4.26071     8147   304  149    3.3705204 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.381  0.067  10.317  0.083  10.344  0.275   0.000  0.000   0.100  -      
GCVS               V343__Cyg             75.26103    4.14974    14149   515   79   11.9198263 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.791  0.052   9.793  0.053   9.676  0.122   0.000  0.000   0.098  -      
ATLAS              J301.9716+39.1584     75.70288    3.55389    19231  1032  313    1.8781739 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.147  0.118  13.161  0.140  10.455  0.253   0.000  0.000   0.299  -      
ATLAS              J304.7290+37.9480     75.88170    1.08768     9681   407   34   40.2027667 F    7.873  0.065   7.818  0.065   0.000  0.000   0.000  0.000    7.517  0.183   7.523  0.075   7.562  0.050   0.000  0.000   1.025  -      
ASAS-SN            J201648.63+382036.2   75.97656    1.65215     8614   223   55   17.8925317 F    8.400  0.078   8.445  0.080   0.000  0.000   0.000  0.000    8.432  0.059   8.347  0.062   8.042  0.067   6.380  0.241   0.635  -      
ATLAS              J304.2237+38.8670     76.42040    1.93112     8399   220  145    3.5935820 F   10.631  0.053  10.524  0.040   0.000  0.000   0.000  0.000   10.679  0.061  10.616  0.070   0.000  0.000   0.000  0.000   0.580  -      
GCVS               V554__Cyg             76.50942    4.18863    11938   434  143    4.3277349 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.831  0.049  10.831  0.074   0.000  0.000   0.000  0.000   0.099  -      
GCVS               DT____Cyg             76.54876  -10.78240      538    18  131    2.4992150 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.331  0.118   3.477  0.738   4.383  0.058   4.302  0.060   0.016  -      
ASAS-SN            J202341.18+382700.1   76.82770    0.60232     2194    42  136    3.4380009 F    7.782  0.044   7.706  0.038   7.639  0.038   7.675  0.036    7.777  0.071   7.743  0.078   7.761  0.054   0.000  0.000   0.556  -      
GCVS               X_____Cyg             76.87046   -4.26262      991    48   55   16.3512537 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   3.293  0.130   3.602  0.050   3.503  0.054   0.079  -      
GCVS               V1154_Cyg             77.21662    8.76165     2045    69  110    4.9254526 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.758  0.152   6.777  0.073   6.832  0.055   6.671  0.210   0.047  -      
ATLAS              J308.2896+37.7722     77.36654   -1.30566     4204   136   95    6.5845217 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.369  0.060   8.287  0.073   8.297  0.084   0.000  0.000   0.746  -      
GCVS               V438__Cyg             77.63019    2.28145     1818    64   69   11.2099429 F    0.000  0.000   0.000  0.000   5.336  0.049   5.347  0.049    5.698  0.089   5.529  0.078   5.631  0.034   5.528  0.091   0.328  -      
ASAS-SN            J210816.15+324443.4   77.99095  -10.03125    14366   533  225    2.4586754 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.987  0.059  11.996  0.069   0.000  0.000   0.000  0.000   0.024  -      
GCVS               KX____Cyg             78.62666    1.71448     2274    65   49   19.9318450 F    0.000  0.000   0.000  0.000   5.212  0.070   5.185  0.073    5.454  0.134   5.373  0.104   5.362  0.050   5.106  0.114   0.561  -      
GCVS               V1788_Cyg             79.03872   -2.37268     2527   136   60   14.0936759 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.048  0.076   5.971  0.155   5.876  0.036   5.436  0.081   0.254  -      
GCVS               V396__Cyg             79.04337    3.84518     1834    47   37   33.2547081 F    0.000  0.000   0.000  0.000   4.077  0.046   3.941  0.053    4.194  0.101   3.924  0.120   4.055  0.035   3.867  0.070   0.389  -      
ATLAS              J314.1788+40.2584     82.16010   -3.34631    21552  1038  250    2.8218594 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.795  0.080  12.837  0.118   0.000  0.000   0.000  0.000   0.265  -      
GCVS               VX____Cyg             82.17672   -3.49063     2799    91   49   20.1343606 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.659  0.113   5.460  0.094   5.590  0.057   5.442  0.085   0.213  -      
GCVS               VY____Cyg             82.89497   -4.62482     1968    57   85    7.8575841 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.150  0.067   6.046  0.109   6.144  0.045   5.985  0.105   0.171  -      
ATLAS              J311.5581+43.2128     83.19333    0.04241     2127    70  100    5.9679345 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.820  0.110   6.840  0.071   6.812  0.041   6.609  0.244   0.439  -      
GCVS               V1334_Cyg             83.62165   -7.95006      679    26  111    3.3328160 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.303  0.281   3.731  0.617   4.444  0.053   4.380  0.062   0.007  -      
GCVS               V1662_Cyg             83.68632   -0.68019     2950   106   80    8.7238149 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.915  0.182   6.995  0.050   7.036  0.050   6.827  0.294   0.482  -      
GCVS               TX____Cyg             84.34999   -2.30172     1113    39   59   14.7071368 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.019  0.153   3.251  0.702   4.018  0.060   3.900  0.056   0.197  -      
GCVS               SZ____Cyg             84.44580    3.97646     2286    85   58   15.1176653 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.472  0.123   5.446  0.092   5.503  0.040   5.592  0.095   0.174  -      
GCVS               BZ____Cyg             84.80254    1.38332     1911    54   73   10.1419320 F    0.000  0.000   5.788  0.072   0.000  0.000   0.000  0.000    5.719  0.105   5.583  0.094   5.748  0.061   5.686  0.099   0.240  -      
GCVS               V514__Cyg             84.95994    1.46132     1814    43  109    5.0988163 F    6.647  0.053   6.611  0.042   0.000  0.000   0.000  0.000    6.521  0.094   6.428  0.079   6.529  0.034   6.302  0.185   0.178  -      
ATLAS              J312.7062+45.4412     85.44104    0.80932     5975   175   95    7.0915684 F    8.923  0.061   8.870  0.053   0.000  0.000   0.000  0.000    9.089  0.108   9.005  0.115   9.031  0.078   0.000  0.000   0.683  -      
GCVS               V386__Cyg             85.51859   -4.89087     1049    38  107    5.2575934 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.396  0.123   5.154  0.114   5.369  0.066   5.227  0.090   0.168  -      
ASAS-SN            J205012.03+454156.1   85.57072    1.05731     6347   151   69   12.2162232 F    8.349  0.060   8.299  0.056   0.000  0.000   0.000  0.000    8.369  0.095   8.404  0.108   8.342  0.082   0.000  0.000   0.702  -      
ASAS-SN            J205916.93+443346.1   85.73547   -0.89940     5654   265  134    3.9505872 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.558  0.052   9.506  0.046   9.304  0.091   0.000  0.000   0.354  -      
ATLAS              J315.0811+44.5224     85.82707   -1.06598     8134   332  177    2.7590917 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.762  0.057  10.783  0.060  10.481  0.270   0.000  0.000   0.354  -      
ATLAS              J314.1065+45.1888     85.88003   -0.10757     8547   356  167    3.1131117 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.830  0.077  10.778  0.096   0.000  0.000   0.000  0.000   0.542  -      
ASAS-SN            J205808.28+445800.4   85.90815   -0.48153     9662   367   85    9.7207340 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.431  0.052   9.404  0.065   0.000  0.000   0.000  0.000   0.456  -      
GCVS               V347__Cyg             86.03462    1.15862     4238   109   82    8.7395834 F    7.778  0.057   7.651  0.054   0.000  0.000   0.000  0.000    7.734  0.107   7.760  0.062   7.789  0.068   0.000  0.000   0.350  -      
ASAS-SN            J205425.66+454331.0   86.06274    0.50651     4113   127   98    6.3847746 F    8.238  0.048   8.213  0.053   0.000  0.000   0.000  0.000    8.384  0.085   8.332  0.078   8.459  0.078   0.000  0.000   0.690  -      
GCVS               V1533_Cyg             86.17720    1.27207     3917    93  148    3.1608968 F    9.045  0.045   8.930  0.047   0.000  0.000   0.000  0.000    8.914  0.068   8.897  0.064   8.853  0.081   0.000  0.000   0.229  -      
ATLAS              J315.6675+45.0927     86.53015   -1.00140    17150   803  283    2.1131802 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.742  0.097  12.730  0.118   0.000  0.000   0.000  0.000   0.298  -      
ATLAS              J313.3564+46.7215     86.71450    1.27979     8991   201   74   11.7650159 F    9.069  0.052   9.069  0.056   0.000  0.000   0.000  0.000    9.082  0.094   8.990  0.100   9.097  0.088   0.000  0.000   0.569  -      
ATLAS              J316.0894+45.2393     86.83756   -1.12584     8071   425  152    3.5690219 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.365  0.064  10.344  0.062  10.012  0.213   0.000  0.000   0.222  -      
ATLAS              J310.5590+48.4236     86.85496    3.81708    10418   399  153    3.9497533 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.887  0.065  10.846  0.066   0.000  0.000   0.000  0.000   0.485  -      
ATLAS              J314.9567+46.5590     87.30435    0.33871     3681    97   95    6.7677099 F    7.949  0.065   7.766  0.054   0.000  0.000   0.000  0.000    7.886  0.062   7.838  0.083   7.763  0.053   0.000  0.000   0.437  -      
ATLAS              J314.4569+46.8984     87.33670    0.81984     3488    75  128    2.7972173 1O   8.435  0.054   8.297  0.037   0.000  0.000   0.000  0.000    8.353  0.039   8.325  0.043   8.319  0.045   0.000  0.000   0.185  -      
ATLAS              J315.4723+46.4823     87.48064    0.02141     9280   398  121    5.4720589 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.180  0.050  10.148  0.059   9.946  0.193   0.000  0.000   0.449  -      
GCVS               V520__Cyg             87.50435    1.60275     2222    47  126    4.0491705 F    7.329  0.047   7.294  0.043   0.000  0.000   0.000  0.000    7.259  0.074   7.339  0.088   7.295  0.042   7.002  0.255   0.089  -      
ATLAS              J315.0564+47.2582     87.87604    0.74702     7844   196  162    3.1967371 F   10.712  0.057  10.582  0.049   0.000  0.000   0.000  0.000   10.608  0.076  10.522  0.082  10.418  0.257   0.000  0.000   0.580  -      
ATLAS              J313.5526+48.1606     87.90323    2.10251    10716   261  147    4.2869815 F   10.856  0.057  10.779  0.054   0.000  0.000   0.000  0.000   10.891  0.058  10.809  0.062   0.000  0.000   0.000  0.000   0.487  -      
GCVS               V356__Cyg             88.34611   -0.55998     4984   157  115    5.0571987 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.813  0.058   8.793  0.057   8.772  0.084   0.000  0.000   0.243  -      
ATLAS              J315.8080+47.8887     88.68433    0.78363     7518   310  143    3.8701380 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.285  0.089  10.212  0.099  10.342  0.245   0.000  0.000   0.618  -      
GCVS               V1543_Cyg             88.77768    1.52570     2277    56  188    2.0303144 F    8.469  0.052   8.312  0.042   0.000  0.000   0.000  0.000    8.465  0.066   8.428  0.069   8.429  0.072   0.000  0.000   0.261  -      
GCVS               V532__Cyg             88.95715   -3.03757     1411    46  113    3.2836120 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.153  0.109   6.020  0.129   6.126  0.055   6.021  0.119   0.135  -      
ATLAS              J311.8449+50.4540     88.97256    4.41748    14313   686  232    2.5533119 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.149  0.088  12.013  0.127   9.592  0.149   0.000  0.000   0.339  -      
ASAS-SN            J210602.79+490633.2   89.90400    1.25230     5495   158   91    7.6107173 F    8.668  0.061   8.527  0.062   0.000  0.000   0.000  0.000    8.585  0.113   8.501  0.129   8.026  0.280   5.814  0.152   0.516  -      
GCVS               V2201_Cyg             90.18394    1.89082     2009    47  170    2.4183067 F    7.997  0.042   7.866  0.041   0.000  0.000   0.000  0.000    7.927  0.064   7.902  0.060   6.883  0.081   5.274  0.111   0.326  -      
ATLAS              J317.1508+49.2492     90.28942    1.03833     8378   233  101    7.1673516 F    9.618  0.046   9.505  0.057   0.000  0.000   0.000  0.000    9.675  0.061   9.587  0.079   9.416  0.098   0.000  0.000   0.488  -      
GCVS               V459__Cyg             90.46684    0.68968     2418    55   90    7.2514018 F    6.773  0.058   6.687  0.049   0.000  0.000   0.000  0.000    6.702  0.091   6.663  0.071   6.659  0.057   6.208  0.130   0.194  -      
GCVS               VZ____Cyg             91.52011   -8.51072     1813    54  113    4.8647985 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.556  0.090   6.599  0.063   6.573  0.038   6.472  0.165   0.085  -      
ATLAS              J319.3998+49.7171     91.63463    0.30060     5411   137  111    5.5531933 F    9.180  0.063   9.082  0.058   0.000  0.000   0.000  0.000    9.072  0.054   8.995  0.062   8.864  0.067   0.000  0.000   0.700  -      
Bajer2018      2MASS-J21475650+4408234   91.64355   -7.30374    21969   752  145    4.2861835 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.669  0.040  11.666  0.045   0.000  0.000   0.000  0.000   0.127  -      
GCVS               V2340_Cyg             92.40922   -1.50018     3100   114   86    7.9662733 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.037  0.087   7.177  0.084   7.098  0.032   6.827  0.228   0.175  -      
GCVS               V1726_Cyg             92.51023   -1.60839     2073    63   98    4.2359000 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.565  0.094   6.512  0.082   6.592  0.054   6.507  0.168   0.125  -      
ASAS-SN            J211839.91+504732.9   92.52159    0.93205     4510   104  157    2.9970739 F    9.523  0.050   9.432  0.055   0.000  0.000   0.000  0.000    9.453  0.066   9.411  0.062   9.387  0.117   0.000  0.000   0.488  -      
GCVS               V1077_Cyg             92.57563   -1.47624     4444   138  121    4.6409187 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.695  0.051   8.683  0.048   8.635  0.063   0.000  0.000   0.251  -      
GCVS               BG____Lac             92.97297   -9.25855     1733    49  107    5.3315485 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.355  0.059   6.262  0.102   6.370  0.043   6.296  0.136   0.082  -      
ATLAS              J315.3221+53.9428     93.02915    5.01750     9644   384  189    2.8411667 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.211  0.072  11.148  0.088   0.000  0.000   0.000  0.000   0.515  -      
Lohr+2018          Be55-107              93.03540    1.79943     2641    89  103    5.8500000 F    7.516  0.083   7.338  0.078   0.000  0.000   0.000  0.000    7.125  0.243   7.228  0.077   7.292  0.069   0.000  0.000   0.509  -      
GCVS               V621__Cyg             93.03848   -1.76861     4954   158  106    5.8644725 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.543  0.076   8.531  0.077   8.553  0.074   0.000  0.000   0.186  -      
ATLAS              J318.1744+52.5020     93.10998    2.78495     2597    73  118    4.6187815 F    7.656  0.061   7.504  0.058   0.000  0.000   0.000  0.000    7.679  0.123   7.645  0.087   7.665  0.088   0.000  0.000   0.417  -      
GCVS               V2835_Cyg             93.35531   -1.68387       -1     0  123    2.1307615 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
ATLAS              J317.8096+53.5591     93.73150    3.66849     4378   175  125    4.4220566 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.888  0.076   8.807  0.086   8.672  0.257   0.000  0.000   0.534  -      
ATLAS              J322.9330+51.3823     94.40388   -0.07535     4699   180  128    4.3148903 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.124  0.078   9.053  0.078   8.989  0.098   0.000  0.000   0.562  -      
ASAS-SN            J212535.46+523911.8   94.59407    1.49665     3844    94  147    3.2964915 F    8.976  0.047   8.828  0.042   0.000  0.000   0.000  0.000    8.996  0.059   8.947  0.060   8.956  0.076   0.000  0.000   0.395  -      
ATLAS              J320.1718+54.2889     95.22479    3.17325     7960   182  188    2.1166831 1O  10.693  0.044  10.565  0.035   0.000  0.000   0.000  0.000   10.640  0.046  10.589  0.051   0.000  0.000   0.000  0.000   0.332  -      
GCVS               V538__Cyg             95.31862   -0.39512     2435    78  100    6.1183466 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.868  0.156   6.919  0.053   6.923  0.037   6.792  0.211   0.132  -      
ATLAS              J324.2208+52.2014     95.54443   -0.00801     6446   156  100    6.9312577 F    9.239  0.044   9.173  0.045   0.000  0.000   0.000  0.000    9.131  0.047   9.062  0.052   8.968  0.085   0.000  0.000   0.713  -      
ATLAS              J323.3006+52.8836     95.58924    0.87324     3077    68  109    5.3908696 F    7.834  0.036   7.679  0.032   0.000  0.000   0.000  0.000    7.713  0.083   7.698  0.051   7.728  0.033   0.000  0.000   0.372  -      
GCVS               DR____Cep             95.79054    9.47795    13632   677   59   19.0777655 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.009  0.186   9.000  0.180   9.145  0.095   0.000  0.000   0.203  -      
ATLAS              J324.4158+52.5870     95.89024    0.19989    10992   324  219    2.4836653 F   11.769  0.067  11.610  0.064   0.000  0.000   0.000  0.000   11.766  0.095  11.709  0.112   0.000  0.000   0.000  0.000   0.569  -      
ATLAS              J324.1048+52.8372     95.91702    0.51201    10259   379  185    3.0968495 F   11.331  0.081  11.214  0.081   0.000  0.000   0.000  0.000   11.078  0.098  11.040  0.108   0.000  0.000   0.000  0.000   0.476  -      
GCVS               V733__Cyg             95.97233    1.10054     3668    83  121    4.5623177 F    8.406  0.048   8.267  0.049   0.000  0.000   0.000  0.000    8.314  0.068   8.286  0.072   8.357  0.063   0.000  0.000   0.320  -      
ATLAS              J323.3952+53.4097     95.98719    1.22200     6859   156  102    4.7644749 1O   9.264  0.040   9.153  0.039   0.000  0.000   0.000  0.000    9.267  0.045   9.192  0.041   9.052  0.070   0.000  0.000   0.539  -      
GCVS               V609__Cyg             96.01594    2.67992     3485    98   39   31.1131314 F    0.000  0.000   5.525  0.055   0.000  0.000   0.000  0.000    5.537  0.132   5.442  0.146   5.520  0.038   5.391  0.072   0.352  -      
GCVS               V2651_Cyg             96.24425   -1.85764     3759   135   69   11.8752096 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.937  0.184   6.998  0.070   7.031  0.060   6.832  0.226   0.303  -      
ASAS-SN            J213533.70+533049.3   96.27510    1.10008     4313    85  124    3.2031711 1O   8.731  0.039   8.662  0.037   0.000  0.000   0.000  0.000    8.669  0.051   8.634  0.045   8.634  0.062   0.000  0.000   0.307  -      
ASAS-SN            J213808.16+530545.8   96.28220    0.53242     6065   134  101    6.7046916 F    8.937  0.053   8.911  0.053   0.000  0.000   0.000  0.000    8.941  0.046   8.891  0.055   8.761  0.068   0.000  0.000   0.408  -      
ATLAS              J323.2652+54.7399     96.83252    2.25219     9832   245  186    3.0259755 F   11.225  0.062  11.102  0.049   0.000  0.000   0.000  0.000   11.147  0.082  11.083  0.088   0.000  0.000   0.000  0.000   0.499  -      
GCVS               V1397_Cyg             97.14472   -1.12665     3158    95  119    4.6394933 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.967  0.049   7.959  0.054   7.924  0.051   0.000  0.000   0.283  -      
ATLAS              J322.4078+55.7970     97.19790    3.35801     7390   227   68   13.4473598 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.472  0.052   8.423  0.069   8.497  0.069   0.000  0.000   0.609  -      
ASAS-SN            J213452.27+550444.7   97.25384    2.32626     7225   188  127    4.8941220 F    9.821  0.057   9.735  0.052   0.000  0.000   0.000  0.000    9.700  0.086   9.662  0.107   9.563  0.106   0.000  0.000   0.404  -      
ATLAS              J327.1205+52.9768     97.38480   -0.57088    11357   527  275    1.8230842 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.142  0.096  12.132  0.098   0.000  0.000   0.000  0.000   0.464  -      
ATLAS              J327.1206+53.0284     97.41780   -0.53111     4738   186  114    5.3189260 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.772  0.066   8.745  0.071   8.623  0.058   0.000  0.000   0.419  -      
ATLAS              J323.8787+55.6365     97.69711    2.67711     7704   187  167    3.2402724 F   10.484  0.048  10.361  0.045   0.000  0.000   0.000  0.000   10.447  0.061  10.393  0.078  10.264  0.205   0.000  0.000   0.312  -      
GCVS               V739__Cep             97.84026    2.96039     6837   184  104    6.7163497 F    9.170  0.059   9.046  0.056   0.000  0.000   0.000  0.000    9.216  0.077   9.197  0.073   9.167  0.079   0.000  0.000   0.346  -      
ATLAS              J326.3266+54.4963     97.99978    0.89587     3713    77   93    7.2312980 F    7.714  0.046   7.721  0.047   0.000  0.000   0.000  0.000    7.667  0.080   7.673  0.046   7.652  0.040   0.000  0.000   0.296  -      
GCVS               V2650_Cyg             98.19783    0.53814     4093   109   93    7.2633720 F    8.061  0.058   7.916  0.058   0.000  0.000   0.000  0.000    8.017  0.075   7.962  0.095   7.861  0.048   0.000  0.000   0.425  -      
ATLAS              J326.5443+54.7146     98.23692    0.98143     7168   232  136    4.3699622 F   10.028  0.057   9.948  0.051   0.000  0.000   0.000  0.000   10.183  0.078  10.094  0.073   9.847  0.138   0.000  0.000   0.664  -      
ASAS-SN            J215613.64+525909.7   98.29898   -1.29449     4171   119  129    4.2369197 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.665  0.039   8.650  0.050   8.638  0.059   0.000  0.000   0.228  -      
ASAS-SN            J213546.73+564559.3   98.48484    3.48906     3743   131  306    0.7580237 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.460  0.047  10.447  0.051   0.000  0.000   0.000  0.000   0.313  -      
GCVS               Y_____Lac             98.71877   -4.02886     2127    70  123    4.3233568 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.007  0.142   7.100  0.052   7.090  0.037   6.940  0.267   0.068  -      
ASAS-SN            J215341.28+542102.9   98.84946    0.00977     5307   123  152    3.3603399 F    9.698  0.047   9.574  0.057   0.000  0.000   0.000  0.000    9.696  0.053   9.639  0.068   9.600  0.125   0.000  0.000   0.476  -      
ATLAS              J326.1424+55.9816     98.88117    2.09615     7087   197  109    6.3084621 F    9.450  0.072   9.394  0.070   0.000  0.000   0.000  0.000    9.313  0.067   9.267  0.084   9.235  0.089   0.000  0.000   0.411  -      
GCVS               IT____Lac             98.96118   -3.75972    18466   782  260    2.6316126 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.475  0.085  12.482  0.088   0.000  0.000   0.000  0.000   0.097  -      
GCVS               V860__Cep             99.07407    1.50137     3736    84  116    5.0319478 F    8.358  0.052   8.231  0.046   0.000  0.000   0.000  0.000    8.350  0.063   8.296  0.073   8.292  0.062   0.000  0.000   0.457  -      
ATLAS              J325.7432+57.1600     99.48162    3.13411     7504   259  167    3.2140621 F   10.572  0.063  10.299  0.052   0.000  0.000   0.000  0.000   10.408  0.080  10.348  0.084  10.155  0.213   0.000  0.000   0.383  -      
ATLAS              J326.0545+57.0537     99.54070    2.94325     9943   268  187    3.0837504 F   11.197  0.056  11.098  0.052   0.000  0.000   0.000  0.000   11.233  0.081  11.186  0.100   0.000  0.000   0.000  0.000   0.542  -      
ATLAS              J328.1856+55.8722     99.69408    1.28251     6210   140  127    4.7614724 F    9.511  0.050   9.499  0.041   0.000  0.000   0.000  0.000    9.587  0.055   9.521  0.055   9.542  0.115   0.000  0.000   0.537  -      
ATLAS              J326.6806+57.2246     99.91090    2.85412     6001   142  132    4.4399033 F    9.608  0.048   9.465  0.051   0.000  0.000   0.000  0.000    9.554  0.049   9.454  0.049   8.114  0.084   5.266  0.130   0.497  -      
GCVS               V859__Cep            100.03182    2.72996     5242   106   89    8.1903570 F    8.400  0.051   8.319  0.048   0.000  0.000   0.000  0.000    8.362  0.045   8.318  0.036   8.326  0.049   0.000  0.000   0.460  -      
GCVS               CP____Cep            100.43842    1.06765     3667    91   55   17.8661365 F    6.361  0.051   6.290  0.048   0.000  0.000   0.000  0.000    6.446  0.087   6.409  0.098   6.412  0.081   6.249  0.156   0.263  -      
ATLAS              J329.0254+56.7550    100.60783    1.68488    10049   282  195    2.9261889 F   11.360  0.068  11.176  0.061   0.000  0.000   0.000  0.000   11.253  0.082  11.176  0.081   0.000  0.000   0.000  0.000   0.515  -      
ATLAS              J328.3546+57.4406    100.74762    2.44863     9560   253  140    4.7811304 F   10.456  0.055  10.311  0.054   0.000  0.000   0.000  0.000   10.418  0.077  10.354  0.078  10.212  0.210   0.000  0.000   0.402  -      
GCVS               IY____Cep            101.05509   -0.39094     5175   186  112    5.6578581 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.764  0.084   8.736  0.102   8.695  0.082   0.000  0.000   0.264  -      
GCVS               V411__Lac            101.29744   -5.82522     1169    35  123    2.9082690 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.863  0.074   5.741  0.088   5.846  0.054   5.744  0.109   0.034  -      
ATLAS              J331.9590+55.9825    101.44463    0.09245    11876   443  202    3.0772531 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.486  0.061  11.443  0.068   0.000  0.000   0.000  0.000   0.411  -      
ATLAS              J330.6217+57.1439    101.53589    1.46480     6510   145   98    7.3484905 F    8.909  0.038   8.881  0.045   0.000  0.000   0.000  0.000    8.946  0.069   8.919  0.063   8.819  0.060   0.000  0.000   0.306  -      
ASAS-SN            J221347.38+552438.6  101.80330   -0.85722     6559   225  117    3.9864434 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.216  0.044   9.197  0.045   9.099  0.070   0.000  0.000   0.169  -      
ATLAS              J328.6444+59.1216    101.91595    3.66842     7627   277  154    3.7595195 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.166  0.074  10.135  0.078  10.164  0.185   0.000  0.000   0.278  -      
GCVS               KO____Cep            101.97967    0.09205     4445   102  125    4.5580817 F    8.825  0.043   8.707  0.043   0.000  0.000   0.000  0.000    8.812  0.067   8.773  0.071   8.737  0.102   0.000  0.000   0.363  -      
ATLAS              J331.6768+57.2385    102.05263    1.20233    10407   231  230    2.3422642 F   11.596  0.051  11.521  0.046  11.484  0.051  11.530  0.050   11.691  0.095  11.633  0.098   0.000  0.000   0.000  0.000   0.320  -      
ATLAS              J329.4540+58.8811    102.09587    3.22183     5573   181  212    2.0121240 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.458  0.044  10.396  0.050  10.485  0.250   0.000  0.000   0.428  -      
GCVS               DF____Lac            102.21158   -2.18406     4470   147  127    4.4791198 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.709  0.055   8.712  0.066   8.643  0.069   0.000  0.000   0.162  -      
ASAS-SN            J222004.81+560339.3  102.90078   -0.80860     4649   148  129    4.3663527 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.867  0.059   8.836  0.055   8.844  0.115   0.000  0.000   0.246  -      
GCVS               V394__Cep            102.93932    3.29886     7316   250  118    5.6887581 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.515  0.063   9.486  0.065   9.445  0.110   0.000  0.000   0.294  -      
GCVS               IR____Cep            103.41464    4.90692      746    26  148    2.1140903 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.373  0.152   5.230  0.070   5.435  0.047   5.361  0.066   0.143  -      
ASAS-SN            J221936.83+574243.6  103.75017    0.60882     4093    89  161    2.9862039 F    9.201  0.051   9.135  0.050   9.091  0.049   9.100  0.048    9.263  0.065   9.201  0.070   8.963  0.082   0.000  0.000   0.324  -      
GCVS               MU____Cep            104.18597    0.29119     3352    64  137    3.7679205 F    8.412  0.046   8.343  0.039   8.303  0.037   8.312  0.037    8.427  0.064   8.403  0.071   8.395  0.051   0.000  0.000   0.242  -      
ATLAS              J335.2857+58.9209    104.57764    1.51276     3658    69  151    2.3679449 1O   8.858  0.031   8.806  0.031   8.756  0.025   8.799  0.027    8.920  0.029   8.854  0.037   8.856  0.089   0.000  0.000   0.428  -      
GCVS               AK____Cep            105.05070    0.37879     3425    59   94    7.2326123 F    7.496  0.037   7.503  0.033   7.452  0.032   7.431  0.034    7.463  0.064   7.521  0.061   7.485  0.037   0.000  0.000   0.216  -      
GCVS               del___Cep            105.19432    0.53059      266    12  106    5.3662532 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   0.000  0.000   2.273  0.097   2.132  0.071   0.009  -      
ATLAS              J336.1925+59.5082    105.28493    1.75870     8264   188  130    5.1341544 F   10.067  0.063  10.008  0.056   9.948  0.059   9.965  0.058   10.181  0.088  10.098  0.092  10.014  0.198   0.000  0.000   0.494  -      
ASAS-SN            J221248.92+615441.2  105.38827    4.56923     8144   288  206    2.4804480 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.915  0.054  10.876  0.058   0.000  0.000   0.000  0.000   0.309  -      
ASAS-SN            J221737.80+610725.5  105.42027    3.59513     6900   216  156    2.7778396 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.925  0.042   9.871  0.044   9.879  0.160   0.000  0.000   0.333  -      
GCVS               RR____Lac            105.63909   -2.01061     1959    55   98    6.4152023 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.358  0.065   6.296  0.101   6.368  0.035   6.315  0.135   0.093  -      
GCVS               Z_____Lac            105.76016   -1.62470     1885    70   72   10.8856559 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.548  0.164   5.396  0.142   5.574  0.078   5.454  0.093   0.108  -      
ATLAS              J339.1437+57.9017    105.77689   -0.40630    10919   385  253    1.9631718 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.383  0.048  11.365  0.052   0.000  0.000   0.000  0.000   0.286  -      
GCVS               V_____Lac            106.46824   -2.57356     1722    50  113    4.9825772 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.474  0.096   6.421  0.071   6.429  0.039   6.333  0.142   0.102  -      
GCVS               X_____Lac            106.56853   -2.50493     1831    55   85    5.4438671 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.927  0.071   5.805  0.133   5.930  0.028   5.865  0.102   0.114  -      
ATLAS              J340.3711+59.8681    107.28697    1.00384     9883   222  220    2.5071065 F   11.441  0.049  11.349  0.050  11.338  0.050  11.324  0.055   11.502  0.076  11.459  0.080   0.000  0.000   0.000  0.000   0.406  -      
ATLAS              J341.5715+59.0953    107.46165    0.03522     5281   115  147    3.6940537 F    9.541  0.066   9.421  0.068   9.406  0.063   9.419  0.065    9.532  0.081   9.440  0.082   9.061  0.091   0.000  0.000   0.425  -      
GCVS               V901__Cep            107.47832    1.69225     2817    55   82    8.9755101 F    6.852  0.043   6.856  0.041   6.784  0.039   6.784  0.040    6.803  0.193   6.832  0.073   6.911  0.066   6.771  0.239   0.421  -      
GCVS               CR____Cep            107.63624    0.33538     1339    27   99    6.2328499 F    0.000  0.000   5.676  0.038   5.608  0.040   5.626  0.040    5.684  0.065   5.551  0.083   5.599  0.031   5.180  0.061   0.205  -      
ATLAS              J341.4130+59.7129    107.67627    0.61990     5842   109  171    2.9901286 F   10.062  0.054  10.003  0.047   9.965  0.048   9.956  0.050   10.003  0.069   9.943  0.067  10.009  0.173   0.000  0.000   0.451  -      
GCVS               V908__Cep            107.86907    0.79650     2649    56  126    3.0280013 1O   7.690  0.044   7.709  0.031   7.629  0.026   7.656  0.025   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.265  -      
GCVS               V529__Cep            107.87169   -1.62941     3707   126  107    5.8690526 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.023  0.054   7.965  0.055   7.899  0.060   0.000  0.000   0.286  -      
GCVS               V911__Cep            108.29720    1.07746     2721    52  127    4.2783954 F    7.797  0.045   7.743  0.041   7.687  0.036   7.702  0.036    7.836  0.056   7.833  0.077   7.797  0.044   0.000  0.000   0.301  -      
GCVS               V342__Cas            108.69607   -1.92952     3597   117  136    3.9196343 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.454  0.071   8.446  0.075   8.417  0.068   0.000  0.000   0.224  -      
GCVS               SW____Cas            109.67388   -1.60761     2005    62  108    5.4407811 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.656  0.088   6.602  0.098   6.685  0.064   6.597  0.181   0.129  -      
GCVS               V1019_Cas            112.23428    1.22231     2558    51  113    3.6206099 1O   7.366  0.047   7.327  0.036   0.000  0.000   0.000  0.000    7.300  0.099   7.310  0.039   7.311  0.034   6.845  0.274   0.247  -      
GCVS               PW____Cas            112.84514    0.08005     5192   127  142    3.9998042 F    9.264  0.044   9.234  0.075   0.000  0.000   0.000  0.000    8.949  0.199   9.138  0.077   9.206  0.095   0.000  0.000   0.227  -      
GCVS               CH____Cas            112.95020    1.62231     2843    66   60   15.0922893 F    6.144  0.048   6.044  0.047   0.000  0.000   0.000  0.000    6.174  0.095   6.032  0.151   6.111  0.080   6.027  0.112   0.368  -      
GCVS               DT____Cas            113.31987   -2.07945     3428   106  121    4.7892546 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.168  0.058   8.123  0.059   8.103  0.060   0.000  0.000   0.378  -      
GCVS               V846__Cas            113.64228   -0.33613     3990   129  140    3.8712267 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.698  0.076   8.672  0.076   8.739  0.077   0.000  0.000   0.269  -      
GCVS               DW____Cas            113.79530   -2.18537     2451    92  116    4.9975112 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.212  0.159   7.276  0.078   7.291  0.078   7.123  0.289   0.242  -      
GCVS               CY____Cas            113.87282    1.95802     3546    83   63   14.3783830 F    6.697  0.055   6.602  0.051   0.000  0.000   0.000  0.000    6.695  0.116   6.586  0.111   6.655  0.059   6.583  0.183   0.356  -      
GCVS               CN____Cep            113.94915    3.42667     3274   114   80    9.5048577 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.023  0.182   7.050  0.070   7.062  0.051   6.847  0.225   0.358  -      
GCVS               V1020_Cas            114.14796    1.54899     3133    76  121    4.7428475 F    7.984  0.051   7.944  0.046   0.000  0.000   0.000  0.000    8.079  0.071   8.033  0.071   8.004  0.074   0.000  0.000   0.442  -      
GCVS               RS____Cas            114.46702    0.78250     1420    37   99    6.2957128 F    0.000  0.000   5.837  0.064   0.000  0.000   0.000  0.000    5.781  0.088   5.654  0.087   5.790  0.050   5.746  0.096   0.287  -      
GCVS               CZ____Cas            114.69444    0.65722     3289    74  110    5.6647056 F    7.790  0.046   7.807  0.043   0.000  0.000   0.000  0.000    7.701  0.113   7.695  0.083   7.737  0.071   0.000  0.000   0.275  -      
GCVS               V997__Cas            115.00543   -0.55808     3773   124   92    7.6774648 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.645  0.082   7.656  0.069   7.624  0.052   0.000  0.000   0.314  -      
GCVS               RY____Cas            115.28734   -3.24678     2549   101   69   12.1410189 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.178  0.136   6.029  0.210   6.131  0.092   5.922  0.135   0.254  -      
GCVS               KK____Cas            115.29491   -2.01595     3638   126   89    8.1925485 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.439  0.098   7.483  0.051   7.429  0.048   7.081  0.294   0.282  -      
GCVS               CD____Cas            115.47994    1.09672     2365    60   89    7.8013197 F    6.626  0.051   6.588  0.052   0.000  0.000   0.000  0.000    6.276  0.182   6.338  0.084   6.539  0.042   6.359  0.158   0.249  -      
GCVS               V1206_Cas            115.68404   -4.06889     4154   133  125    4.7352538 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.509  0.069   8.495  0.064   8.462  0.065   0.000  0.000   0.234  -      
GCVS               V407__Cas            116.32533    0.01149     3906    91  127    4.5661723 F    8.422  0.048   0.000  0.000   0.000  0.000   0.000  0.000    8.410  0.055   8.389  0.056   8.373  0.060   0.000  0.000   0.200  -      
GCVS               CE__Cas_B            116.56055   -0.99723       -1     0   75    4.4793014 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               CE__Cas_A            116.56122   -0.99726     2499   104  114    5.1410583 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.260  0.105   7.288  0.069   7.143  0.056   6.732  0.210   0.140  -      
GCVS               CF____Cas            116.57950   -0.99359     3021   101  120    4.8750393 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.699  0.106   7.707  0.062   7.749  0.072   0.000  0.000   0.173  -      
GCVS               DD____Cas            116.80531    0.48887     3068    72   79    9.8129918 F    6.750  0.051   6.708  0.051   0.000  0.000   0.000  0.000    6.831  0.086   6.785  0.077   6.809  0.053   6.687  0.217   0.145  -      
GCVS               CG____Cas            116.84560   -1.31520     2903    93  127    4.3654004 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.832  0.061   7.819  0.081   7.775  0.055   0.000  0.000   0.195  -      
GCVS               EX____Cas            117.21875   -0.46875     4115   142  133    4.3054033 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.643  0.061   8.618  0.062   8.543  0.072   0.000  0.000   0.236  -      
GCVS               V879__Cas            117.21883    0.10481     4820   128  145    3.8785736 F    9.093  0.048   9.091  0.060   0.000  0.000   0.000  0.000    9.181  0.054   9.143  0.069   8.804  0.066   7.159  0.297   0.252  -      
GCVS               FM____Cas            117.78259   -6.24876     1921    55  105    5.8088478 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.476  0.070   6.410  0.096   6.463  0.044   6.382  0.152   0.099  -      
GCVS               BD____Cas            117.99428   -0.95844     2350    69  113    3.6515141 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.141  0.071   7.127  0.041   7.133  0.044   6.911  0.234   0.278  -      
GCVS               SY____Cas            118.18554   -4.11278     2129    79  130    4.0713300 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.135  0.171   7.217  0.080   7.232  0.073   7.086  0.277   0.155  -      
GCVS               BF____Cas            118.41268   -1.55702     3934   142  147    3.6302462 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.754  0.086   8.739  0.079   8.694  0.097   0.000  0.000   0.208  -      
GCVS               V363__Cas            118.46442   -2.21690     1155    33  350    0.5465885 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.286  0.048   8.282  0.055   8.257  0.055   0.000  0.000   0.103  -      
GCVS               FO____Cas            118.74709   -1.78924    10027   395  119    6.7987667 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.976  0.069   9.925  0.070   9.824  0.139   0.000  0.000   0.311  -      
GCVS               TU____Cas            118.93047  -11.39616      887    30  184    2.1394136 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.184  0.094   6.086  0.143   6.174  0.075   6.065  0.150   0.024  -      
GCVS               CT____Cas            119.40019    0.52349     3449    71  141    3.8105868 F    8.445  0.048   8.395  0.044   0.000  0.000   0.000  0.000    8.415  0.049   8.392  0.057   8.354  0.065   0.000  0.000   0.229  -      
GCVS               V824__Cas            119.66057    0.34515     3356    69   91    5.3504230 1O   7.375  0.036   7.338  0.027   0.000  0.000   0.000  0.000    7.300  0.113   7.305  0.041   7.268  0.036   6.932  0.248   0.212  -      
GCVS               V825__Cas            119.74428   -1.94511     4167   140  146    3.7340527 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.881  0.046   8.842  0.047   8.763  0.059   0.000  0.000   0.236  -      
GCVS               NP____Cas            119.81384    0.24481     4282   109  108    6.1674198 F    8.253  0.053   8.171  0.049   0.000  0.000   0.000  0.000    8.310  0.078   8.266  0.082   8.152  0.070   0.000  0.000   0.290  -      
ASAS-SN            J002230.35+644839.6  119.85811    2.11206     5534   126   85    9.5345100 F    8.298  0.049   8.196  0.043   0.000  0.000   0.000  0.000    8.294  0.065   8.246  0.087   8.185  0.055   0.000  0.000   0.443  -      
GCVS               V379__Cas            119.90510   -1.92750     1654    45  100    4.3062518 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.066  0.079   5.980  0.056   6.067  0.024   5.990  0.112   0.117  -      
GCVS               AS____Cas            120.13057    1.49861     2912    63  159    3.0245807 F    8.414  0.045   8.343  0.031   0.000  0.000   0.000  0.000    8.442  0.051   8.406  0.066   8.409  0.089   0.000  0.000   0.287  -      
GCVS               DL____Cas            120.26675   -2.54867     1718    52   87    8.0003072 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.825  0.093   5.688  0.111   5.779  0.049   5.706  0.090   0.131  -      
GCVS               AP____Cas            120.86505    0.10841     3776    77  100    6.8469379 F    7.767  0.038   7.725  0.040   0.000  0.000   0.000  0.000    7.728  0.081   7.724  0.052   7.696  0.069   0.000  0.000   0.156  -      
ASAS-SN            J003532.93+641714.6  121.20907    1.46880     3989    91  141    3.9139341 F    8.796  0.057   8.733  0.046   0.000  0.000   0.000  0.000    8.829  0.062   8.777  0.071   8.707  0.065   0.000  0.000   0.391  -      
GCVS               FW____Cas            121.22350   -0.54869     4246   134  107    6.2396254 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.183  0.046   8.168  0.043   8.113  0.074   0.000  0.000   0.258  -      
GCVS               V827__Cas            121.34142    0.38757     2814    63  126    3.1986951 1O   7.816  0.039   7.663  0.030   0.000  0.000   0.000  0.000    7.665  0.056   7.654  0.035   7.662  0.029   7.151  0.284   0.218  -      
GCVS               NY____Cas            121.48971   -4.22228    11199   379  195    2.8233388 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.812  0.038  10.805  0.051   0.000  0.000   0.000  0.000   0.116  -      
ATLAS              J011.3013+58.5011    122.11554   -4.36074     4931   205  103    6.8992891 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.358  0.067   8.312  0.055   8.170  0.062   7.109  0.279   0.144  -      
GCVS               OP____Cas            122.38176    0.67683     3063    67  112    5.5132417 F    7.643  0.037   7.675  0.035   0.000  0.000   0.000  0.000    7.706  0.062   7.717  0.073   7.683  0.049   0.000  0.000   0.302  -      
ASAS-SN            J004816.03+641011.3  122.58646    1.30018     6864   158  156    3.9014116 F    9.960  0.041   9.877  0.037   0.000  0.000   0.000  0.000    9.956  0.072   9.910  0.068   9.713  0.131   0.000  0.000   0.338  -      
GCVS               XY____Cas            122.73866   -2.74378     2067    63  123    4.5017086 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.964  0.122   6.980  0.052   6.990  0.039   6.916  0.238   0.117  -      
GCVS               alf___UMi            123.28074   26.46141       -1     0   64    3.9715903 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               AU____Cas            123.34221    1.39204     4173    94  114    5.6159290 F    8.366  0.052   8.280  0.046   0.000  0.000   0.000  0.000    8.366  0.033   8.338  0.037   8.240  0.044   0.000  0.000   0.329  -      
ASAS-SN            J005732.51+630923.1  123.62093    0.29283     6876   171  209    2.4889060 F   10.547  0.049  10.510  0.045   0.000  0.000   0.000  0.000   10.578  0.086  10.554  0.075   0.000  0.000   0.000  0.000   0.288  -      
ATLAS              J014.8936+45.4067    124.42873  -17.44138     6283   251  173    3.2007914 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.840  0.086   9.844  0.084   9.760  0.179   0.000  0.000   0.031  -      
GCVS               VW____Cas            124.63098   -1.06940     3114   112  107    5.9937751 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.525  0.077   7.573  0.080   7.471  0.046   0.000  0.000   0.201  -      
GCVS               V553__Cas            124.87857   -0.53854     4604   171  126    4.9003221 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.769  0.086   8.729  0.088   8.668  0.081   0.000  0.000   0.343  -      
GCVS               BP____Cas            125.36670    2.83918     2345    67  102    6.2721399 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.899  0.064   6.886  0.059   6.867  0.033   6.701  0.200   0.285  -      
GCVS               UZ____Cas            125.48806   -1.55292     3752   125  134    4.2595945 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.361  0.080   8.337  0.083   8.405  0.086   0.000  0.000   0.143  -      
GCVS               OZ____Cas            125.61103   -0.70860     1912    64  115    5.0791375 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.833  0.077   6.664  0.105   6.706  0.047   6.566  0.171   0.285  -      
GCVS               AW____Cas            125.84914   -1.11173     2818    88  130    4.2782594 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.835  0.064   7.808  0.075   7.799  0.066   0.000  0.000   0.280  -      
GCVS               V1100_Cas            126.19186    1.41856     3081    66  124    4.7034618 F    7.957  0.042   7.930  0.041   0.000  0.000   0.000  0.000    7.897  0.087   7.853  0.084   7.921  0.046   0.000  0.000   0.354  -      
GCVS               V1013_Cas            126.50372   -0.89293     3562   120  144    3.7555413 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.598  0.069   8.546  0.059   8.502  0.068   0.000  0.000   0.361  -      
GCVS               V556__Cas            126.66233   -0.11447     3436    73  108    6.0409601 F    7.844  0.038   7.825  0.061   0.000  0.000   0.000  0.000    7.858  0.070   7.809  0.060   7.839  0.035   0.000  0.000   0.394  -      
GCVS               BV____Cas            127.40123   -0.25235     3448   112  115    5.3996360 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.969  0.062   7.953  0.060   7.892  0.050   0.000  0.000   0.303  -      
Yoshida+2012       Mis_V1348            127.43902   -1.83934       -1     0  106    2.6756987 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               AY____Cas            127.93448    2.58051     2532    78  164    2.8715563 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.084  0.068   8.079  0.070   8.082  0.065   0.000  0.000   0.159  -      
ASAS-SN            J013725.59+634128.8  128.00127    1.27314     5100   115  167    3.2392024 F    9.584  0.041   9.511  0.043   0.000  0.000   0.000  0.000    9.517  0.079   9.463  0.085   9.375  0.139   0.000  0.000   0.315  -      
GCVS               V470__Cas            128.58014   -5.92352     3357   117  311    0.8745447 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.949  0.042   9.940  0.052   9.842  0.146   0.000  0.000   0.158  -      
GCVS               V1154_Cas            128.70702    2.77404     2881    78  168    2.1133851 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.314  0.044   8.302  0.042   8.310  0.043   0.000  0.000   0.150  -      
GCVS               RW____Cas            129.02997   -4.56929     3031    98   62   14.7898255 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.171  0.110   6.126  0.144   6.148  0.059   6.027  0.116   0.142  -      
GCVS               V1016_Cas            129.37589   -2.22393     4989   198  150    3.8431667 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.248  0.082   9.216  0.075   9.108  0.076   0.000  0.000   0.250  -      
GCVS               BY____Cas            129.54981   -0.73071     1929    53  122    3.2232474 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.851  0.061   6.831  0.046   6.870  0.031   6.720  0.203   0.209  -      
GCVS               IO____Cas            129.92059   -2.50884    11548   410  138    5.6031095 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.461  0.055  10.426  0.059  10.284  0.287   0.000  0.000   0.201  -      
ATLAS              J027.4918+59.3229    130.34533   -2.70378     8176   281  430    0.9724223 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.728  0.042  11.722  0.052   0.000  0.000   0.000  0.000   0.197  -      
GCVS               VV____Cas            130.35856   -2.12021     3240   118  106    6.2063773 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.587  0.087   7.583  0.107   7.496  0.042   0.000  0.000   0.184  -      
ASAS-SN            J020154.67+624219.3  130.91116    0.93032     8538   221  252    1.9494153 1O  10.840  0.058  10.781  0.038   0.000  0.000   0.000  0.000   10.892  0.042  10.863  0.048   0.000  0.000   0.000  0.000   0.218  -      
GCVS               V1017_Cas            131.36740    4.09577     5219   209  128    5.0296290 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.972  0.087   8.947  0.087   8.836  0.067   0.000  0.000   0.256  -      
GCVS               V395__Cas            131.67518    1.77557     2642    53  135    4.0376159 F    7.766  0.048   7.710  0.046   0.000  0.000   0.000  0.000    7.671  0.054   7.662  0.045   7.705  0.057   0.000  0.000   0.164  -      
ASAS-SN            J021635.96+651035.5  131.71917    3.76791     5637   194  163    3.5219971 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.594  0.040   9.568  0.035   9.470  0.106   0.000  0.000   0.218  -      
ASAS-SN            J015830.96+574911.6  131.79173   -3.89342    11367   469  201    3.3294454 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.147  0.081  11.131  0.087   0.000  0.000   0.000  0.000   0.187  -      
Ditkovsky2015      NSVS1831074          132.66443   -0.90618     5808   272  124    5.4607189 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.215  0.072   9.150  0.071   8.982  0.073   0.000  0.000   0.426  -      
GCVS               VX____Per            132.80170   -2.95715     2419    71   74   10.8792785 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.137  0.101   6.073  0.074   6.060  0.035   5.980  0.107   0.129  -      
GCVS               CI____Per            132.82070   -4.30900     7517   307  183    3.2971043 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.241  0.058  10.220  0.046  10.039  0.185   0.000  0.000   0.095  -      
GCVS               GL____Cas            132.92750   -2.06969     5086   184  148    4.0067003 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.168  0.102   9.168  0.089   9.147  0.086   0.000  0.000   0.228  -      
GCVS               SU____Cas            133.46748    8.51946      371    14  156    1.9515057 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.065  0.120   3.719  0.115   4.016  0.026   3.897  0.038   0.115  -      
GCVS               UX____Per            133.57898   -3.09308     4811   153  135    4.5656834 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.808  0.078   8.792  0.084   8.847  0.065   0.000  0.000   0.157  -      
ATLAS              J035.0648+59.7863    133.89771   -1.18083     9692   338  283    1.7888946 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.304  0.055  11.257  0.047   0.000  0.000   0.000  0.000   0.347  -      
GCVS               GM____Cas            134.40339   -0.15547     2346    49   93    7.4677769 F    6.732  0.042   6.634  0.038   0.000  0.000   0.000  0.000    6.777  0.067   6.661  0.074   6.754  0.027   6.557  0.186   0.409  -      
GCVS               V946__Cas            134.59841    4.48261     3641   101  110    4.2387969 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.866  0.042   7.855  0.035   7.844  0.042   0.000  0.000   0.254  -      
GCVS               SZ____Cas            134.83734   -1.17867     2279    63   65   13.6405457 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.769  0.070   5.606  0.058   5.711  0.032   5.622  0.084   0.271  -      
GCVS               VY____Per            135.07721   -1.66847     2066    65  110    5.5319054 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.808  0.086   6.766  0.072   6.728  0.041   6.585  0.181   0.237  -      
GCVS               LT____Cas            135.37258    3.23070     5792   242  119    5.9040813 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.951  0.098   8.917  0.086   8.814  0.102   0.000  0.000   0.234  -      
GCVS               GO____Cas            135.79355   -0.87423     3438   111  159    3.2391167 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.699  0.057   8.651  0.061   8.605  0.055   0.000  0.000   0.303  -      
GCVS               V440__Per            135.87307   -5.16752      761    26   88    7.5700000 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.050  0.157   3.862  0.228   4.079  0.052   3.965  0.064   0.068  -      
GCVS               UY____Per            135.93992   -1.41196     2332    71  113    5.3651845 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.091  0.096   7.073  0.072   7.089  0.046   6.959  0.246   0.282  -      
GCVS               DF____Cas            136.03504    1.50899     2619    59  140    3.8324243 F    7.878  0.050   7.802  0.039   0.000  0.000   0.000  0.000    7.745  0.066   7.744  0.071   7.714  0.038   0.000  0.000   0.208  -      
GCVS               V833__Cas            136.14717    3.89032     5093   174  151    3.9051712 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.248  0.077   9.214  0.080   9.187  0.084   0.000  0.000   0.261  -      
ASAS-SN            J023003.77+564144.7  136.20072   -3.61370    10258   532  441    1.0836872 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.985  0.074  12.099  0.079   0.000  0.000   0.000  0.000   0.146  -      
GCVS               DW____Per            136.55805   -3.10927     3358   107  148    3.6499613 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.410  0.050   8.382  0.061   8.322  0.052   0.000  0.000   0.189  -      
ATLAS              J035.7099+50.0719    137.60029  -10.17860    21306   762  295    2.7605475 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.699  0.057  12.690  0.058   0.000  0.000   0.000  0.000   0.049  -      
ASAS-SN            J024805.61+575604.1  137.93052   -1.49949     6942   299  201    2.7988542 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.435  0.070  10.394  0.062  10.212  0.219   0.000  0.000   0.335  -      
ASAS-SN            J031346.98+632058.2  138.11615    4.75487     5919   294  183    3.0329157 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.965  0.147   9.915  0.125   9.829  0.154   0.000  0.000   0.276  -      
GCVS               V836__Cas            138.23845    3.41737     3212    92  206    1.6536938 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.942  0.034   8.919  0.041   8.902  0.075   0.000  0.000   0.192  -      
ATLAS              J045.1949+59.3418    138.75998    0.50439     5977   304  193    2.8055927 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.162  0.094  10.096  0.079   9.891  0.178   0.000  0.000   0.377  -      
ASAS-SN            J033113.90+635844.3  139.39652    6.34085     4671   168  311    1.0724400 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.455  0.050  10.416  0.044  10.311  0.201   0.000  0.000   0.304  -      
GCVS               V834__Cas            140.11059   -0.55315     5749   168  138    4.7290187 F    9.304  0.067   9.229  0.068   0.000  0.000   0.000  0.000    9.416  0.099   9.358  0.106   9.281  0.119   0.000  0.000   0.412  -      
GCVS               V883__Per            140.13156   -1.07370     4883   146  148    3.0580725 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.055  0.039   9.006  0.033   8.985  0.084   0.000  0.000   0.355  -      
ATLAS              J048.5182+58.1951    140.82494    0.36749     2875    64  167    2.9400982 F    8.546  0.055   8.494  0.057   0.000  0.000   0.000  0.000    8.604  0.068   8.483  0.072   8.480  0.061   0.000  0.000   0.508  -      
GCVS               AM____Cam            140.85758    5.30093     4725   170  148    3.9971034 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.101  0.071   9.065  0.071   9.007  0.102   0.000  0.000   0.341  -      
GCVS               AD____Cam            141.24783    3.32100     5637   206   79   11.2630484 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.987  0.091   7.987  0.088   7.936  0.080   0.000  0.000   0.314  -      
GCVS               AC____Cam            141.27062    2.02159     3157    69  136    4.1567687 F    8.126  0.048   8.126  0.049   0.000  0.000   0.000  0.000    8.200  0.057   8.156  0.058   8.145  0.050   0.000  0.000   0.336  -      
ASAS-SN            J030911.49+560204.9  141.35988   -1.82798     6429   268  187    3.0557089 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.189  0.096  10.100  0.088  10.076  0.225   0.000  0.000   0.400  -      
GCVS               V598__Per            141.86096   -2.14433     2431    75  110    5.6684468 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.176  0.078   7.133  0.069   7.130  0.061   6.976  0.260   0.371  -      
ASAS-SN            J031457.36+562005.4  141.89479   -1.15922     6162   205  135    4.9882459 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.422  0.071   9.360  0.073   9.381  0.105   0.000  0.000   0.461  -      
GCVS               V892__Per            141.97529   -1.25325     2797    94  133    4.2533876 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.939  0.063   7.875  0.067   7.824  0.047   0.000  0.000   0.412  -      
GCVS               V891__Per            142.12633   -1.55037     2499    71  156    3.2202173 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.052  0.061   7.991  0.064   8.060  0.042   0.000  0.000   0.434  -      
GCVS               OR____Cam            142.93319    2.01899     1307    35  111    3.6855143 1O   0.000  0.000   5.817  0.034   0.000  0.000   0.000  0.000    6.016  0.076   5.819  0.055   5.950  0.024   5.858  0.100   0.366  -      
GCVS               CF____Cam            143.08854    1.98358     3795    84   84    9.4359696 F    7.467  0.045   7.391  0.046   0.000  0.000   0.000  0.000    7.362  0.056   7.334  0.051   7.318  0.036   7.075  0.314   0.341  -      
GCVS               V895__Per            143.17193   -1.79854     3805   189  135    4.4101717 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.617  0.058   8.543  0.049   8.344  0.051   6.929  0.302   0.423  -      
ATLAS              J051.6998+56.4025    143.23829   -0.21659     5872   137  180    3.1578562 F   10.018  0.062   9.979  0.056   0.000  0.000   0.000  0.000   10.044  0.075   9.945  0.071   9.982  0.198   0.000  0.000   0.559  -      
GCVS               OX____Cam            143.76101    3.92974     1561    51  115    5.0655012 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.341  0.094   6.197  0.092   6.393  0.041   6.256  0.145   0.356  -      
ATLAS              J053.9542+57.1479    143.82566    1.10105     6456   140   97    8.5750247 F    8.811  0.042   8.736  0.038   0.000  0.000   0.000  0.000    8.805  0.042   8.756  0.046   8.667  0.056   0.000  0.000   0.540  -      
ASAS-SN            J033725.66+571707.7  143.92134    1.34046     6081   213  190    2.9442246 F   10.071  0.083  10.247  0.076   0.000  0.000   0.000  0.000   10.206  0.108  10.131  0.115  10.063  0.176   0.000  0.000   0.523  -      
GCVS               AB____Cam            143.93787    3.23088     4764   176  118    5.7875800 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.530  0.104   8.509  0.098   8.473  0.081   0.000  0.000   0.233  -      
GCVS               QX____Cam            144.24866    7.43202     4457   170  301    1.1134110 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.257  0.060  10.248  0.043  10.115  0.171   0.000  0.000   0.239  -      
GCVS               RW____Cam            144.85319    3.79869     1766    61   57   16.4213508 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.933  0.168   4.781  0.183   4.835  0.056   4.769  0.064   0.195  -      
GCVS               TV____Cam            145.02024    6.15310     4652   157  124    5.2950463 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.582  0.065   8.583  0.069   8.521  0.078   0.000  0.000   0.209  -      
ATLAS              J053.5926+54.6072    145.14196   -1.08157     3009    94  149    3.5690430 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.305  0.058   8.252  0.062   8.229  0.056   0.000  0.000   0.373  -      
ATLAS              J055.5369+56.0297    145.19117    0.71969     6220   154  220    2.3812942 F   10.630  0.068  10.559  0.047   0.000  0.000   0.000  0.000   10.534  0.053  10.418  0.045  10.367  0.258   0.000  0.000   0.609  -      
ATLAS              J055.0455+55.1278    145.51070   -0.16835     7476   222  194    3.1238389 F   10.536  0.043  10.441  0.044   0.000  0.000   0.000  0.000   10.660  0.046  10.565  0.048   0.000  0.000   0.000  0.000   0.563  -      
ATLAS              J053.5037+53.3809    145.81147   -2.11050     6831   227  246    1.8616170 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.531  0.040  10.469  0.048  10.491  0.254   0.000  0.000   0.418  -      
GCVS               RX____Cam            145.89655    4.70502      869    35   87    7.9168352 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.436  0.117   4.104  0.119   4.376  0.064   4.303  0.075   0.194  -      
GCVS               LO____Cam            145.91022    4.91777     4139   129   71   12.6456062 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.104  0.073   7.129  0.068   7.076  0.043   6.916  0.244   0.240  -      
GCVS               PV____Cam            145.95473    2.89828     4970   148  150    3.0891273 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.978  0.036   8.959  0.038   8.933  0.095   0.000  0.000   0.199  -      
GCVS               V371__Per            146.02116  -14.65196     3303   101  234    1.7369072 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.303  0.036   9.318  0.033   9.252  0.085   0.000  0.000   0.023  -      
GCVS               QS____Cam            146.71968    3.54518     4238   128  125    5.1245664 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.414  0.055   8.401  0.060   8.384  0.067   0.000  0.000   0.196  -      
ASAS-SN            J034529.70+532608.1  147.15224   -1.04595     3390   117  135    4.3390568 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.395  0.071   8.306  0.058   8.268  0.066   0.000  0.000   0.524  -      
GCVS               MN____Cam            147.57062    1.22621     3053    81   91    8.1732032 F    7.240  0.053   7.191  0.055   0.000  0.000   0.000  0.000    7.055  0.075   7.038  0.091   7.039  0.042   6.889  0.250   0.367  -      
ASAS-SN            J040516.13+555512.9  147.75790    2.69088     6465   235  246    1.8218323 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.362  0.052  10.324  0.041  10.215  0.188   0.000  0.000   0.255  -      
GCVS               MQ____Cam            147.93837    1.68309     4075    91  107    6.6046172 F    8.083  0.050   8.027  0.043   0.000  0.000   0.000  0.000    8.079  0.072   8.070  0.082   8.041  0.085   0.000  0.000   0.346  -      
ASAS-SN            J034149.38+505000.8  148.28821   -3.45417     5310   203  284    1.4993394 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.726  0.069  10.662  0.078  10.486  0.255   0.000  0.000   0.343  -      
GCVS               MZ____Cam            148.63624    1.70878     2636    50  129    3.2474741 1O   7.648  0.036   7.582  0.036   0.000  0.000   0.000  0.000    7.589  0.048   7.568  0.039   7.578  0.039   0.000  0.000   0.332  -      
GCVS               QR____Cam            148.66144    1.16036     6104   172  186    3.0823316 F   10.060  0.076   9.968  0.067   0.000  0.000   0.000  0.000   10.112  0.093  10.061  0.092  10.014  0.190   0.000  0.000   0.410  -      
ATLAS              J059.0624+52.8072    148.80268   -0.52201    12560   300  156    4.9334057 F   10.989  0.045  10.914  0.044   0.000  0.000   0.000  0.000   11.027  0.070  10.949  0.063   0.000  0.000   0.000  0.000   0.460  -      
GCVS               V938__Per            149.20371   -0.20350     3117    78  147    3.7060778 F    8.294  0.059   8.255  0.058   0.000  0.000   0.000  0.000    8.391  0.075   8.316  0.074   8.359  0.081   0.000  0.000   0.398  -      
ATLAS              J060.9207+52.6701    149.74491    0.10796     4882   102  175    2.5063159 1O   9.353  0.031   9.275  0.035   0.000  0.000   0.000  0.000    9.385  0.043   9.330  0.038   9.348  0.092   0.000  0.000   0.365  -      
GCVS               MU____Per            149.94584   -0.33505     6256   204  155    4.1589157 F    9.780  0.079   9.533  0.102   0.000  0.000   0.000  0.000    9.636  0.111   9.572  0.117   9.646  0.137   0.000  0.000   0.376  -      
ATLAS              J059.8773+50.9205    150.40719   -1.63528     5355   188  171    3.3726220 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.666  0.078   9.601  0.080   9.626  0.126   0.000  0.000   0.453  -      
GCVS               MM____Per            150.42947   -5.28185     3054    82  138    4.1183838 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.967  0.043   7.948  0.039   7.961  0.042   0.000  0.000   0.124  -      
ASAS-SN            J041246.21+515504.6  151.27838    0.48811     6457   163  144    4.7161104 F    9.563  0.053   9.478  0.055   0.000  0.000   0.000  0.000    9.583  0.089   9.554  0.082   9.445  0.105   0.000  0.000   0.347  -      
ASAS-SN            J041610.27+520823.5  151.50440    1.00949     6611   175  168    3.7596717 F    9.888  0.055   9.798  0.037   0.000  0.000   0.000  0.000    9.955  0.063   9.919  0.043   9.796  0.132   0.000  0.000   0.295  -      
GCVS               V359__Cam            151.71947    3.78614     5558   185  113    6.5699871 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.681  0.084   8.662  0.074   8.637  0.068   0.000  0.000   0.238  -      
ASAS-SN            J042756.25+525304.0  152.24214    2.80253     5096   157  164    3.5424819 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.433  0.053   9.388  0.041   9.392  0.103   0.000  0.000   0.362  -      
ATLAS              J062.4556+49.7355    152.42506   -1.42623     5870   226  168    3.5931643 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.763  0.096   9.707  0.090   9.688  0.126   0.000  0.000   0.416  -      
GCVS               NU____Per            153.30879   -0.04706     6625   179  137    5.1466936 F    9.420  0.064   9.461  0.063   0.000  0.000   0.000  0.000    9.559  0.081   9.470  0.091   9.515  0.118   0.000  0.000   0.376  -      
ASAS-SN            J041541.50+492525.4  153.33183   -1.00146     6005   340  146    4.4935639 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.590  0.100   9.527  0.115   9.311  0.097   0.000  0.000   0.436  -      
GCVS               CK____Cam            153.99205    8.71503      641    21  144    3.2948214 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.998  0.104   4.785  0.096   4.949  0.057   4.879  0.081   0.198  -      
GCVS               AS____Per            154.13889   -0.87273     1442    51  116    4.9719057 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.222  0.118   6.031  0.132   6.174  0.070   6.028  0.133   0.283  -      
ATLAS              J071.3389+50.9457    155.48580    3.49354     9844   431  370    1.3996488 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.167  0.094  12.117  0.100   0.000  0.000   0.000  0.000   0.360  -      
ATLAS              J068.6921+49.4226    155.50153    1.21521     5519   111  121    4.3385849 1O   8.883  0.034   8.794  0.041   0.000  0.000   0.000  0.000    8.843  0.045   8.781  0.032   8.762  0.060   0.000  0.000   0.417  -      
GCVS               BM____Per            155.65959   -0.08153     2754    89   48   22.9554025 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.453  0.088   5.246  0.113   5.419  0.061   5.288  0.093   0.297  -      
GCVS               V957__Per            156.01219   -0.20869     4648   118  138    4.5613679 F    8.925  0.058   8.858  0.065   0.000  0.000   0.000  0.000    8.912  0.109   8.839  0.095   8.759  0.101   0.000  0.000   0.401  -      
ATLAS              J068.0858+47.5418    156.60863   -0.35751     7308   206  174    3.7580045 F   10.206  0.069  10.045  0.057   0.000  0.000   0.000  0.000   10.209  0.080  10.160  0.065  10.221  0.198   0.000  0.000   0.417  -      
ATLAS              J065.6485+45.5819    156.85838   -2.92379     3407   101  151    2.7753904 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.398  0.050   8.364  0.031   8.332  0.046   0.000  0.000   0.322  -      
GCVS               OT____Per            157.17709    0.55813     7761   372   48   26.0964216 F    7.689  0.069   7.544  0.067   0.000  0.000   0.000  0.000    7.305  0.146   7.324  0.171   7.108  0.049   6.954  0.271   0.442  -      
GCVS               HZ____Per            157.20252   -2.51921     5216   193   79   11.2621643 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.920  0.095   7.879  0.042   7.818  0.091   0.000  0.000   0.466  -      
GCVS               GP____Per            157.90665   -3.77850     7019   325  256    2.0416103 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.817  0.104  10.789  0.110   0.000  0.000   0.000  0.000   0.226  -      
ASAS-SN            J043444.16+460159.6  157.99403   -1.08196     6417   217  243    1.8953455 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.351  0.045  10.302  0.046  10.195  0.224   0.000  0.000   0.395  -      
ATLAS              J072.8898+47.7886    158.55677    2.23695     6023   230  172    3.5150645 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.762  0.060   9.738  0.071   9.632  0.141   0.000  0.000   0.262  -      
CSS                J041331.0+411907     158.67814   -7.11887     9899   402  259    2.3126522 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.366  0.080  11.357  0.077   0.000  0.000   0.000  0.000   0.201  -      
ASAS-SN            J042921.05+435914.6  158.84031   -3.17378     9940   346  311    1.6672717 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.374  0.046  11.370  0.040   0.000  0.000   0.000  0.000   0.216  -      
GCVS               SX____Per            158.87346   -6.35543     3191   111  136    4.2901425 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.025  0.047   8.017  0.044   0.000  0.000   0.000  0.000   0.182  -      
ATLAS              J069.3140+45.1002    158.98089   -1.38427    10296   393  268    2.2549298 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.585  0.071  11.544  0.067   0.000  0.000   0.000  0.000   0.358  -      
GCVS               BK____Aur            158.98456    5.88998     2498    75   91    8.0024310 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.589  0.077   6.551  0.064   6.588  0.054   6.528  0.175   0.115  -      
GCVS               CY____Aur            160.53244    1.98049     5460   213   70   13.8414052 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.556  0.125   7.609  0.113   7.563  0.067   0.000  0.000   0.248  -      
GCVS               V421__Per            161.11131   -1.27570     7219   278  157    4.3704867 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.863  0.083   9.836  0.072   9.779  0.164   0.000  0.000   0.311  -      
GCVS               V470__Aur            161.40226    0.96890     4690   124  167    3.4071724 F    9.316  0.073   9.160  0.068   0.000  0.000   0.000  0.000    9.299  0.065   9.275  0.072   9.232  0.094   0.000  0.000   0.279  -      
Khruslov+2016      GSC02901-00089       161.58381   -1.72440     3315   111  473    0.5338042 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.642  0.050  10.618  0.036  10.485  0.255   0.000  0.000   0.184  -      
GCVS               SV____Per            162.59005   -1.51460     2428    72   74   11.1279365 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.082  0.084   5.964  0.114   6.077  0.032   5.954  0.136   0.119  -      
GCVS               HQ____Per            162.99354   -3.28812     5591   158   95    8.6387834 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.262  0.031   8.254  0.035   8.217  0.047   0.000  0.000   0.162  -      
ASAS-SN            J052333.55+444536.5  164.29823    4.85621     5358   196  211    2.4769338 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.954  0.060   9.941  0.060   9.849  0.145   0.000  0.000   0.190  -      
GCVS               SY____Aur            164.74807    2.13816     2524    76   79   10.1446500 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.294  0.074   6.197  0.097   6.313  0.054   6.213  0.147   0.144  -      
GCVS               AN____Aur            164.88468   -0.99083     3665    97   81   10.2888460 F    7.033  0.057   0.000  0.000   0.000  0.000   0.000  0.000    7.108  0.066   7.127  0.061   7.116  0.041   7.057  0.291   0.164  -      
ATLAS              J074.0591+40.2602    164.92771   -1.86303     7174   229  261    1.8712075 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.524  0.033  10.484  0.031  10.456  0.251   0.000  0.000   0.239  -      
Tsehmeystrenko2013 NSVS6794216          165.03218  -11.10042    10555   463  283    2.1134054 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.589  0.102  11.537  0.085   0.000  0.000   0.000  0.000   0.083  -      
GCVS               FF____Aur            165.03451   -2.17795     7073   297  253    2.1205621 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.751  0.090  10.733  0.083   0.000  0.000   0.000  0.000   0.180  -      
GCVS               ER____Aur            165.48497    1.72084     8032   194   68   15.7002656 F    8.219  0.047   0.000  0.000   0.000  0.000   0.000  0.000    8.253  0.045   8.230  0.043   8.171  0.050   0.000  0.000   0.212  -      
GCVS               GT____Aur            165.69469    6.68546     7379   260  158    4.4050577 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.790  0.073   9.787  0.063   9.745  0.135   0.000  0.000   0.131  -      
GCVS               RX____Aur            165.77344   -1.27584     1585    51   71   11.6257968 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.109  0.137   4.928  0.131   5.052  0.038   4.997  0.066   0.085  -      
GCVS               EW____Aur            165.94868   -3.89384     6826   254  215    2.6595174 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.362  0.075  10.355  0.067  10.382  0.251   0.000  0.000   0.204  -      
GCVS               AW____Per            166.61762   -5.38588      815    28   98    6.4634539 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.530  0.112   4.288  0.122   4.514  0.047   4.429  0.058   0.170  -      
ASAS-SN            J052240.06+414302.0  166.72822    3.00992     4288   140  217    1.8280397 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.424  0.070   9.398  0.054   9.385  0.101   0.000  0.000   0.195  -      
GCVS               Y_____Aur            166.74960    4.33375     1951    64  138    3.8595469 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.040  0.106   7.025  0.080   7.120  0.055   6.914  0.240   0.098  -      
GCVS               YZ____Aur            167.27978    0.93958     3970    98   57   18.1944882 F    6.538  0.064   6.466  0.056   0.000  0.000   0.000  0.000    6.438  0.094   6.474  0.127   6.413  0.042   6.160  0.135   0.178  -      
ATLAS              J083.0327+41.8842    167.56773    4.57085     4624   142  248    1.5727217 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.798  0.040   9.773  0.039   9.758  0.134   0.000  0.000   0.185  -      
ATLAS              J073.9358+36.3437    167.92944   -4.38613     4306   126  140    3.3304932 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.609  0.033   8.572  0.036   8.536  0.054   0.000  0.000   0.262  -      
ASAS-SN            J050149.92+371627.8  167.95094   -2.85293    10323   396  257    2.4154235 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.425  0.070  11.403  0.069   0.000  0.000   0.000  0.000   0.245  -      
GCVS               IN____Aur            169.48936   -0.62182     6662   231  143    4.9107481 F    9.457  0.049   9.387  0.047   0.000  0.000   0.000  0.000    9.655  0.054   9.615  0.042   9.529  0.145   0.000  0.000   0.294  -      
ATLAS              J080.1321+38.0120    169.54580    0.56720     7001   153  199    2.5885189 1O  10.046  0.039   9.984  0.042   0.000  0.000   0.000  0.000   10.080  0.028  10.028  0.027   9.973  0.189   0.000  0.000   0.294  -      
ATLAS              J076.9816+33.0565    172.07327   -4.40690     9892   413  331    1.6681269 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.833  0.086  11.810  0.088   0.000  0.000   0.000  0.000   0.202  -      
GCVS               V335__Aur            172.22679    3.99590     4277   136  165    3.4128939 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.031  0.063   9.007  0.058   8.989  0.085   0.000  0.000   0.229  -      
GCVS               GV____Aur            172.45832    4.25982     4800   164  128    5.2599189 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.661  0.082   8.630  0.095   8.661  0.095   0.000  0.000   0.231  -      
ASAS-SN            J051348.97+311429.6  174.28093   -4.46867     7260   253  415    1.0831904 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.318  0.051  11.298  0.054   0.000  0.000   0.000  0.000   0.198  -      
GCVS               V637__Aur            174.38279    5.15150     4303   131   98    7.8485001 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.778  0.081   7.791  0.072   7.812  0.039   0.000  0.000   0.131  -      
GCVS               IW____Aur            174.76726    0.00294     7968   209  114    7.2906166 F    9.333  0.057   9.264  0.055   0.000  0.000   0.000  0.000    9.414  0.073   9.377  0.071   9.359  0.105   0.000  0.000   0.296  -      
GCVS               V621__Aur            175.07494    3.10940     4245   159  135    4.6910766 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.620  0.077   8.571  0.086   8.489  0.059   0.000  0.000   0.244  -      
ATLAS              J085.3704+33.6699    175.50566    1.73103     8660   237  422    1.1037119 F   12.188  0.034   0.000  0.000   0.000  0.000   0.000  0.000   12.063  0.081  12.074  0.066   0.000  0.000   0.000  0.000   0.159  -      
ATLAS              J083.5326+32.3193    175.82091   -0.29393     8897   219  325    1.6301029 F   11.702  0.056  11.672  0.055   0.000  0.000   0.000  0.000   11.731  0.072  11.680  0.073   0.000  0.000   0.000  0.000   0.281  -      
GCVS               CO____Aur            176.08237    5.93544      824    22  172    1.7831389 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.826  0.065   5.738  0.065   5.825  0.036   5.737  0.098   0.076  -      
GCVS               AO____Aur            177.60601    1.98966     3998   158  106    6.7623732 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.871  0.125   7.916  0.109   7.824  0.059   0.000  0.000   0.152  -      
ATLAS              J081.1501+28.5252    177.85519   -4.09948     6065   178  165    3.0789559 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.374  0.035   9.360  0.026   9.352  0.112   0.000  0.000   0.137  -      
GCVS               AX____Aur            177.86340    1.60971     4232    96  177    3.0467523 F    9.117  0.054   9.134  0.047   0.000  0.000   0.000  0.000    9.155  0.067   9.148  0.061   9.124  0.115   0.000  0.000   0.165  -      
ASAS-SN            J052858.51+284201.3  178.24343   -3.20382     7237   255  376    1.2225752 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.139  0.051  11.123  0.056   0.000  0.000   0.000  0.000   0.209  -      
ATLAS              J088.6434+31.9126    178.43247    3.18255     4203   145  356    0.9229503 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.318  0.054  10.303  0.045  10.273  0.268   0.000  0.000   0.116  -      
ATLAS              J076.3230+23.9371    179.13712  -10.27718    10850   437  298    2.0103143 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.700  0.079  11.711  0.071   0.000  0.000   0.000  0.000   0.100  -      
GCVS               SZ____Tau            179.48502  -18.74116      567    28  119    3.1480441 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.281  0.097   3.923  0.112   4.219  0.031   0.000  0.000   0.109  -      
ATLAS              J082.3588+27.0008    179.72148   -4.05398     4175   143  166    3.3487855 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.982  0.066   8.978  0.065   8.925  0.103   0.000  0.000   0.192  -      
Sergey+15          NSVS6996386          179.89687    1.00771     2725    53  223    1.4946168 1O   8.738  0.040   8.719  0.034   0.000  0.000   0.000  0.000    8.743  0.048   8.726  0.040   8.715  0.064   0.000  0.000   0.180  -      
ATLAS              J091.0777+30.4987    180.69610    4.29216     3394   152  156    3.5055490 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.635  0.078   8.543  0.076   8.416  0.093   0.000  0.000   0.358  -      
GCVS               AE____Tau            181.02385   -3.51804     3692   119  148    3.8965774 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.497  0.084   8.478  0.067   8.482  0.072   0.000  0.000   0.193  -      
GCVS               AV____Tau            181.60970   -0.94883     3103    84  151    3.6157796 F    8.397  0.063   8.300  0.059   0.000  0.000   0.000  0.000    8.253  0.087   8.220  0.081   8.163  0.069   0.000  0.000   0.293  -      
GCVS               CN____Tau            182.17373    1.91384     5999   196  251    1.7932191 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.146  0.048  10.139  0.048  10.155  0.210   0.000  0.000   0.165  -      
GCVS               AS____Aur            182.30916    3.66909     4309   136  173    3.1749691 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.086  0.062   9.078  0.057   9.088  0.102   0.000  0.000   0.144  -      
GCVS               RT____Aur            183.14636    8.91572      427    20  133    3.7283340 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   3.518  0.175   3.830  0.044   3.766  0.052   0.021  -      
GCVS               AA____Gem            184.58955    2.70071     3566   151   76   11.3015664 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.669  0.172   6.919  0.063   6.875  0.042   6.625  0.238   0.096  -      
GCVS               DT____Gem            185.44413    2.32522     3537   119  446    0.6112862 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.519  0.041  10.525  0.044  10.338  0.258   0.000  0.000   0.083  -      
GCVS               V371__Gem            187.02153    2.32468     3088    86  179    2.1374973 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.416  0.041   8.405  0.030   8.437  0.075   0.000  0.000   0.108  -      
ATLAS              J086.5802+20.1439    187.60567   -4.42702     6674   290  214    2.6757174 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.354  0.091  10.312  0.085  10.196  0.205   0.000  0.000   0.225  -      
GCVS               RZ____Gem            187.71720   -0.09454     2202    51  113    5.5286360 F    6.933  0.070   6.887  0.070   0.000  0.000   0.000  0.000    6.846  0.079   6.808  0.066   6.826  0.068   6.680  0.214   0.163  -      
GCVS               BW____Gem            187.88218    3.33412     3563   148  188    2.6350269 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.019  0.087   8.987  0.091   8.872  0.086   0.000  0.000   0.186  -      
GCVS               EF____Tau            187.88674   -5.36328     7528   408  187    3.4481524 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.233  0.102  10.225  0.105   9.986  0.170   0.000  0.000   0.147  -      
GCVS               V1256_Tau            187.93472   -9.98677    10496   365  165    4.4387002 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.521  0.053  10.525  0.051  10.479  0.282   0.000  0.000   0.108  -      
GCVS               EU____Tau            188.80609   -5.32356     1101    34  158    2.1023243 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.250  0.092   6.092  0.079   6.212  0.029   6.100  0.126   0.073  -      
ATLAS              J091.3452+20.9456    189.15595   -0.16656     4555   110  183    2.9456574 F    9.533  0.062   9.506  0.071   0.000  0.000   0.000  0.000    9.617  0.046   9.529  0.048   9.528  0.125   0.000  0.000   0.560  -      
GCVS               V336__Ori            189.22949   -2.31349     6305   218  202    2.8437192 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.171  0.060  10.135  0.048  10.242  0.240   0.000  0.000   0.332  OGLE   
GCVS               V432__Ori            189.36683  -13.26404     4803   148  130    5.0661600 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.723  0.047   8.697  0.044   8.661  0.082   0.000  0.000   0.218  -      
ATLAS              J090.7910+20.0813    189.65425   -1.04295     4885   119  228    2.1346315 F   10.097  0.047  10.071  0.047   0.000  0.000   0.000  0.000   10.164  0.076  10.117  0.072  10.095  0.198   0.000  0.000   0.456  -      
OGLE-IV            OGLE-GD-CEP-1275     189.75919   -5.51067     7869   275  553    0.7896827 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.912  0.053  11.900  0.054   0.000  0.000   0.000  0.000   0.126  -      
Hummerich+2014     GSC00689-00724       189.95501  -19.15053    32790  1293  145    6.4417840 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.431  0.073  12.419  0.082   0.000  0.000   0.000  0.000   0.035  -      
ASAS               J055255+1800.8       190.24208   -4.17516     6194   192  177    2.8152525 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.584  0.044   9.561  0.037   9.534  0.116   0.000  0.000   0.184  OGLE   
ASAS-SN            J054002.90+160503.1  190.32477   -7.80249     8324   293  678    0.6308105 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.354  0.047  12.345  0.071   0.000  0.000   0.000  0.000   0.113  -      
OGLE-IV            OGLE-GD-CEP-0022     190.71973   -1.73645     4539   158  471    0.6531837 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.181  0.048  11.112  0.067   0.000  0.000   0.000  0.000   0.430  -      
ASAS               J063519+2117.8       192.12941    6.16214     4107   131  245    1.5123677 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.517  0.030   9.505  0.038   0.000  0.000   0.000  0.000   0.061  -      
OGLE-IV            OGLE-GD-CEP-0024     192.16938   -1.43094     6330   155  257    1.9643005 F   10.804  0.057  10.748  0.050   0.000  0.000   0.000  0.000   10.838  0.077  10.763  0.074   0.000  0.000   0.000  0.000   0.464  ATLAS  
ASAS               J052610+1151.3       192.20135  -12.88556     3134    91  137    4.2319994 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.989  0.053   7.994  0.061   7.973  0.047   0.000  0.000   0.136  -      
GCVS               ST____Tau            193.12455   -8.05151     1063    37  130    4.0343040 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.656  0.085   5.545  0.118   5.749  0.057   5.719  0.102   0.110  -      
OGLE-IV            OGLE-GD-CEP-0023     193.25230   -2.27649     5566   191  188    3.0205202 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.917  0.047   9.836  0.040   9.781  0.141   0.000  0.000   0.440  ATLAS  
GCVS               AD____Gem            193.26909    7.63229     2979    90  146    3.7879976 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.960  0.063   7.982  0.074   7.959  0.052   0.000  0.000   0.012  -      
OGLE-IV            OGLE-GD-CEP-0030     193.38988    1.00741     5631   179  211    2.5218380 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.098  0.043  10.054  0.039  10.146  0.190   0.000  0.000   0.329  ATLAS  
Prokopovich+2011   NSVS9734010          193.47644   -1.74782     6111   200   94    9.1525180 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.538  0.067   8.478  0.061   8.443  0.059   0.000  0.000   0.407  OGLE   
OGLE-IV            OGLE-GD-CEP-0027     193.68675   -0.96221     7957   270  260    2.1459188 F   11.197  0.083  11.253  0.086   0.000  0.000   0.000  0.000   11.106  0.096  11.021  0.101   0.000  0.000   0.000  0.000   0.475  -      
OGLE-IV            OGLE-GD-CEP-0031     193.78708    1.83688       -1     0  374    0.4055125 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
ASAS-SN            J060218.44+141952.2  194.56718   -4.04680     7242   276  186    3.4202721 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.212  0.055  10.169  0.057  10.040  0.220   0.000  0.000   0.287  OGLE   
OGLE-IV            OGLE-GD-CEP-0032     194.69758    1.79051     2795    97  556    0.3905315 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.661  0.052  10.666  0.049  10.470  0.276   0.000  0.000   0.083  -      
GCVS               V1819_Ori            195.19670   -6.58977     8406   325  202    3.1498370 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.505  0.070  10.497  0.077  10.376  0.272   0.000  0.000   0.071  OGLE   
ASAS               J061022+1438.6       195.24231   -2.18865     2776    75  100    4.8381487 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.015  0.047   7.014  0.039   7.047  0.027   6.738  0.290   0.167  -      
OGLE-IV            OGLE-GD-CEP-1278     195.39106   -5.31196     7258   236  268    1.8252572 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.511  0.034  10.497  0.039  10.426  0.255   0.000  0.000   0.119  -      
ASAS               J060933+1409.5       195.57237   -2.59834     5253   164  201    2.2105531 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.676  0.037   9.647  0.040   9.626  0.137   0.000  0.000   0.362  OGLE   
GCVS               zet___Gem            195.74647   11.90310      374    13   74   10.1485988 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   0.000  0.000   2.080  0.033   1.980  0.031   0.003  -      
GCVS               CR____Ori            195.93007   -3.85003     5099   157  135    4.9097876 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.897  0.049   8.861  0.037   8.821  0.069   0.000  0.000   0.201  OGLE   
GCVS               CV____Ori            196.35951   -2.24850     3876   143  157    3.5636550 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.793  0.078   8.740  0.079   8.686  0.104   0.000  0.000   0.248  OGLE   
OGLE-IV            OGLE-GD-CEP-0029     196.44205   -1.59017     6990   162  127    5.9923524 F    9.448  0.047   9.371  0.042   0.000  0.000   0.000  0.000    9.495  0.039   9.407  0.038   8.867  0.092   0.000  0.000   0.485  -      
GCVS               RS____Ori            196.57614    0.34826     1615    44   91    7.5669278 F    0.000  0.000   5.679  0.059   0.000  0.000   0.000  0.000    5.787  0.112   5.632  0.086   5.766  0.049   5.652  0.093   0.108  -      
OGLE-IV            OGLE-GD-CEP-1282     197.00220   -4.34260     6772   244  327    1.3612227 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.809  0.065  10.795  0.042   0.000  0.000   0.000  0.000   0.159  -      
OGLE-IV            OGLE-GD-CEP-0037     197.42430    1.50502     4799   161  487    0.6407023 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.186  0.043  11.167  0.046   0.000  0.000   0.000  0.000   0.200  -      
GCVS               W_____Gem            197.42469    3.37597      986    54   87    7.9128942 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.648  0.092   4.316  0.106   0.000  0.000   4.558  0.057   0.080  -      
ATLAS              J092.8546+11.8000    197.86286   -3.33095     6477   211  248    1.8637281 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.303  0.054  10.268  0.038  10.298  0.213   0.000  0.000   0.232  OGLE   
GCVS               CS____Ori            197.96152   -4.50054     4080   140  150    3.8891405 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.676  0.085   8.659  0.080   8.655  0.098   0.000  0.000   0.118  OGLE   
GCVS               DX____Gem            198.07324    2.75739     3372   115  139    3.1357402 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.054  0.036   8.060  0.046   0.000  0.000   0.000  0.000   0.129  -      
ASAS               J060450+1021.9       198.34668   -5.43838     8625   288  180    3.0747887 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.119  0.042  10.111  0.031   9.545  0.667   0.000  0.000   0.115  OGLE   
GCVS               BB____Gem            199.38693    2.26435     3361   111  201    2.3082069 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.980  0.072   8.970  0.070   9.019  0.104   0.000  0.000   0.129  -      
GCVS               DF____Ori            199.40975   -0.64668     5101   123  177    3.1811936 F    9.551  0.069   9.548  0.068   0.000  0.000   0.000  0.000    9.560  0.094   9.508  0.084   9.551  0.123   0.000  0.000   0.294  OGLE   
OGLE-IV            OGLE-GD-CEP-1285     199.42648   -4.43023     8085   273  321    1.5230694 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.027  0.044  11.000  0.051   0.000  0.000   0.000  0.000   0.142  -      
GCVS               GQ____Ori            199.76621   -4.41792     2524    75   87    8.6165158 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.473  0.074   6.391  0.114   6.509  0.034   6.382  0.179   0.065  -      
GCVS               VZ____Mon            200.10123    0.97317     5087   174  131    5.0905554 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.942  0.083   8.868  0.049   8.834  0.069   0.000  0.000   0.341  OGLE   
ASAS               J060722+0834.0       200.23144   -5.75445     3787   125  241    1.4758332 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.401  0.053   9.423  0.033   9.340  0.094   0.000  0.000   0.092  OGLE   
OGLE-IV            OGLE-GD-CEP-0039     200.48179    0.13508     3777    89  298    1.0966537 1O   9.862  0.036   9.869  0.034   0.000  0.000   0.000  0.000    9.921  0.054   9.925  0.041   9.837  0.177   0.000  0.000   0.162  -      
GCVS               V911__Mon            201.26509    2.95707     4222   169  129    4.9780012 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.511  0.088   8.481  0.077   8.364  0.049   0.000  0.000   0.208  OGLE   
OGLE-IV            OGLE-GD-CEP-0040     201.27738    0.01538     4396   105  294    1.1982001 1O  10.155  0.042  10.139  0.028   0.000  0.000   0.000  0.000   10.217  0.051  10.177  0.045   0.000  0.000   0.000  0.000   0.324  -      
GCVS               V966__Mon            201.47358   -0.76045     2351    49  268    1.0680236 1O   8.846  0.040   8.876  0.033   0.000  0.000   0.000  0.000    8.866  0.045   8.879  0.039   8.840  0.066   0.000  0.000   0.105  -      
OGLE-IV            OGLE-GD-CEP-0045     201.77668    0.61788    16211   540  315    1.9306058 1O  12.235  0.042  12.230  0.037   0.000  0.000   0.000  0.000   12.438  0.055  12.322  0.050   0.000  0.000   0.000  0.000   0.300  -      
ATLAS              J094.6072+08.2465    201.81664   -3.49826     4850   166  434    0.7445875 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.929  0.051  10.925  0.042   0.000  0.000   0.000  0.000   0.099  -      
OGLE-IV            OGLE-GD-CEP-0042     201.90518   -0.11567     9667   221  335    1.5161901 1O  11.536  0.044  11.464  0.027   0.000  0.000   0.000  0.000   11.575  0.044  11.483  0.035   0.000  0.000   0.000  0.000   0.289  -      
GCVS               V480__Mon            201.99062   -0.11252     4340   114  132    4.8024698 F    8.619  0.056   8.604  0.052   0.000  0.000   0.000  0.000    8.687  0.092   8.640  0.100   0.000  0.000   0.000  0.000   0.324  OGLE   
GCVS               VW____Mon            202.20978   -1.20230     4410   121  272    1.5318506 F   10.227  0.091  10.250  0.062   0.000  0.000   0.000  0.000   10.154  0.082  10.137  0.076  10.006  0.205   0.000  0.000   0.178  OGLE   
ATLAS              J094.7322+07.7466    202.31701   -3.62400     5625   273  311    1.2688698 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.520  0.043  10.505  0.041  10.189  0.195   0.000  0.000   0.113  OGLE   
GCVS               WW____Mon            202.71889    0.26912     5722   164  142    4.6621599 F    9.311  0.068   9.263  0.072   0.000  0.000   0.000  0.000    9.145  0.067   9.098  0.054   9.068  0.112   0.000  0.000   0.197  OGLE   
OGLE-IV            OGLE-GD-CEP-0051     202.88190    1.65481    55364  3044  231    3.9972451 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.961  0.082  13.753  0.143   0.000  0.000   0.000  0.000   0.342  -      
OGLE-IV            OGLE-GD-CEP-0055     203.17286    2.06226    10147   344  279    1.9011609 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.575  0.031  11.480  0.073   0.000  0.000   0.000  0.000   0.789  -      
OGLE-IV            OGLE-GD-CEP-0056     203.20728    2.08127       -1     0  107    1.8736690 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               V914__Mon            203.33941    3.35065     3305    91  153    2.6806309 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.259  0.040   8.249  0.050   8.248  0.045   0.000  0.000   0.136  -      
OGLE-IV            OGLE-GD-CEP-1288     203.36938   -5.72906       -1     0   71    3.3582072 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
ASAS               J063011+0751.2       203.52472   -1.10724     4597   104  174    2.4974195 1O   9.121  0.037   9.096  0.033   0.000  0.000   0.000  0.000    9.165  0.046   9.131  0.040   0.000  0.000   0.000  0.000   0.202  OGLE   
ASAS               J062840+0738.9       203.53124   -1.53570     5186   107  217    1.9512245 1O   9.753  0.042   9.768  0.034   0.000  0.000   0.000  0.000    9.767  0.053   9.738  0.039   9.732  0.136   0.000  0.000   0.220  OGLE   
GCVS               T_____Mon            203.63197   -2.55507     1226    46   42   27.0299273 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   0.000  0.000   3.280  0.046   3.204  0.052   0.060  -      
GCVS               SV____Mon            203.73927   -3.67183     2427    79   61   15.2347337 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.582  0.091   5.483  0.158   5.612  0.069   5.520  0.092   0.071  -      
OGLE-IV            OGLE-GD-CEP-1286     203.93249   -6.69056     8135   264  130    4.4803698 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.456  0.034   9.446  0.033   9.359  0.097   0.000  0.000   0.094  -      
GCVS               DP____Mon            204.07295   -2.64234     5885   225  186    3.0872206 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.861  0.053   9.832  0.049   9.702  0.131   0.000  0.000   0.187  OGLE   
Benko+2007         NSVS12485452         204.35985   -2.87586     6762   245  220    2.1973945 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.169  0.049  10.132  0.038  10.020  0.166   0.000  0.000   0.219  OGLE   
ATLAS              J098.2496+07.1745    204.44822   -0.80330     5279   117  180    2.5155496 1O   9.422  0.049   9.383  0.045   0.000  0.000   0.000  0.000    9.483  0.035   9.413  0.044   9.425  0.101   0.000  0.000   0.226  -      
GCVS               V979__Mon            204.74068    1.43856     3141    97  251    1.2886271 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.273  0.049   9.249  0.052   9.235  0.099   0.000  0.000   0.224  OGLE   
GCVS               CS____Mon            204.81742   -1.22368     3926    91  105    6.7319962 F    7.893  0.047   7.878  0.047   0.000  0.000   0.000  0.000    7.775  0.088   7.774  0.084   7.778  0.085   0.000  0.000   0.153  -      
GCVS               BE____Mon            204.87365    0.95702     1981    60  171    2.7055496 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.590  0.070   7.593  0.056   7.615  0.072   0.000  0.000   0.098  -      
GCVS               UY____Mon            205.17356    6.00133     2553    68  158    2.3981776 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.771  0.038   7.788  0.033   7.804  0.039   0.000  0.000   0.011  -      
GCVS               V913__Mon            205.30515    2.25863     5667   281  215    2.4269396 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.105  0.105  10.072  0.118   9.913  0.263   0.000  0.000   0.171  OGLE   
GCVS               FT____Mon            205.88452   -4.75262     5629   187  172    3.4217774 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.594  0.065   9.581  0.059   9.605  0.133   0.000  0.000   0.210  OGLE   
ASAS               J065413+0756.5       206.16741    4.22767     2522    77  334    0.7774064 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.425  0.043   9.425  0.046   9.394  0.103   0.000  0.000   0.039  -      
ASAS               J061027+0208.1       206.30486   -8.12109    10992   392  216    2.5874535 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.904  0.058  10.901  0.040   0.000  0.000   0.000  0.000   0.133  -      
OGLE-IV            OGLE-GD-CEP-1293     206.76295   -5.06233    16651   599  274    2.2391618 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.094  0.043  11.990  0.049   0.000  0.000   0.000  0.000   0.200  -      
ASAS-SN            J061713.86+022837.1  206.79613   -6.46020    11108   515  295    2.0192642 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.805  0.112  11.778  0.099   0.000  0.000   0.000  0.000   0.182  OGLE   
GCVS               V447__Mon            208.11183    0.45867     5104   134  206    2.4838128 F    9.994  0.078   9.860  0.064   0.000  0.000   0.000  0.000    9.853  0.054   9.817  0.055   9.730  0.138   0.000  0.000   0.276  OGLE   
OGLE-IV            OGLE-GD-CEP-0050     208.31406   -1.75313     5501   135  115    6.3273459 F    8.887  0.054   8.792  0.051   0.000  0.000   0.000  0.000    8.950  0.053   8.871  0.063   8.780  0.069   0.000  0.000   0.530  ATLAS  
GCVS               CV____Mon            208.56673   -1.79164     1729    39  112    5.3786737 F    6.424  0.052   6.432  0.053   0.000  0.000   0.000  0.000    6.438  0.115   6.270  0.157   6.453  0.057   6.326  0.182   0.244  -      
ASAS-SN            J065759.86+053444.9  208.70443    3.99563    12059   608  416    1.3321788 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.539  0.141  12.482  0.098   0.000  0.000   0.000  0.000   0.089  -      
ASAS               J064727+0411.4       208.74660    1.02246     3741   107  173    2.3121668 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.761  0.040   8.742  0.036   8.722  0.064   0.000  0.000   0.152  OGLE   
GCVS               V508__Mon            208.91347    0.85730     3232    94  139    4.1336360 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.066  0.050   8.059  0.061   8.035  0.046   0.000  0.000   0.077  -      
ATLAS              J084.6341-05.0676    209.09591  -18.51411     4636   183  235    1.6017891 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.837  0.051   9.785  0.039   9.644  0.138   0.000  0.000   0.232  -      
GCVS               V901__Mon            209.12246   -4.79475     3543   108  203    2.2657992 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.167  0.030   9.208  0.033   9.159  0.078   0.000  0.000   0.217  -      
Benko+2007         NSVS12507880         209.22191   -2.51679     6093   272  113    6.7169109 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.903  0.096   8.840  0.108   0.000  0.000   0.000  0.000   0.341  OGLE   
ASAS               J062050+0002.5       209.38875   -6.78731     5256   176  155    3.0382448 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.126  0.033   9.111  0.027   9.008  0.071   0.000  0.000   0.165  OGLE   
OGLE-IV            OGLE-GD-CEP-0053     209.45156   -1.54593     7923   177  681    0.6029182 1O  12.525  0.047  12.401  0.041   0.000  0.000   0.000  0.000   12.445  0.042  12.445  0.054   0.000  0.000   0.000  0.000   0.337  -      
OGLE-IV            OGLE-GD-CEP-1295     209.47143   -3.77627     4977   175  356    0.9652881 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.714  0.053  10.685  0.055  10.325  0.255   0.000  0.000   0.280  OGLE   
GCVS               BV____Mon            209.52436    3.25959     2826    85  165    3.0139684 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.259  0.062   8.244  0.066   8.245  0.064   0.000  0.000   0.155  -      
ASAS               J064708+0304.1       209.70991    0.44092     2171    43  312    0.8153979 1O   9.125  0.035   9.028  0.038   0.000  0.000   0.000  0.000    9.073  0.041   9.066  0.027   9.069  0.079   0.000  0.000   0.089  OGLE   
GCVS               V510__Mon            210.23719    0.26071     5374   119  103    7.4576888 F    8.448  0.047   8.434  0.046   0.000  0.000   0.000  0.000    8.475  0.065   8.454  0.062   8.360  0.055   0.000  0.000   0.263  OGLE   
OGLE-IV            OGLE-GD-CEP-0047     210.59757   -3.59034     5483   186  207    2.0993589 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.861  0.061   9.808  0.047   9.776  0.139   0.000  0.000   0.366  -      
GCVS               V784__Mon            210.63174    1.44790     5001   149  193    2.2095551 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.506  0.042   9.458  0.032   9.456  0.101   0.000  0.000   0.227  -      
OGLE-IV            OGLE-GD-CEP-0049     210.67743   -3.21586     6750   232  270    1.6633839 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.664  0.051  10.588  0.050   0.000  0.000   0.000  0.000   0.398  -      
GCVS               CU____Mon            210.76280   -4.13065     6756   278  145    4.7078362 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.620  0.084   9.578  0.086   9.476  0.119   0.000  0.000   0.267  OGLE   
GCVS               V446__Mon            210.96945   -1.28294     5477   140  245    1.9194571 F   10.394  0.071  10.377  0.070   0.000  0.000   0.000  0.000   10.407  0.081  10.376  0.092  10.325  0.224   0.000  0.000   0.235  OGLE   
OGLE-IV            OGLE-GD-CEP-0052     210.99532   -2.42586     4973   198  254    1.5146329 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.074  0.047  10.020  0.046   9.873  0.148   0.000  0.000   0.240  ATLAS  
ATLAS              J103.5723+01.4632    211.95440    1.30149    13710   637  815    0.6406492 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.468  0.091  13.435  0.143   0.000  0.000   0.000  0.000   0.194  -      
OGLE-IV            OGLE-GD-CEP-0059     212.38655   -2.29235     8021   285  273    1.8233207 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.782  0.059  10.748  0.053  10.478  0.250   0.000  0.000   0.203  -      
GCVS               V484__Mon            212.52537   -5.50522     7643   316  196    3.1354724 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.411  0.079  10.387  0.085  10.277  0.213   0.000  0.000   0.223  OGLE   
GCVS               TW____Mon            212.82322   -0.19682     5990   128  108    7.0970916 F    8.722  0.047   8.728  0.044   0.000  0.000   0.000  0.000    8.765  0.050   8.730  0.063   8.667  0.063   0.000  0.000   0.232  OGLE   
ASAS               J064152-0120.1       213.02900   -2.73926     5627   165  167    2.7980770 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.377  0.050   9.337  0.031   9.360  0.093   0.000  0.000   0.170  OGLE   
ASAS               J064858-0037.5       213.20678   -0.83473     6921   229  140    3.8327984 1O   9.404  0.046   9.314  0.047   0.000  0.000   0.000  0.000    9.535  0.056   9.468  0.041   9.183  0.105   0.000  0.000   0.221  OGLE   
GCVS               TY____Mon            213.35851    1.24927     3845   117  144    4.0227142 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.538  0.045   8.519  0.062   8.471  0.050   0.000  0.000   0.154  -      
GCVS               V495__Mon            213.81067   -4.48567     5004   169  148    4.0967866 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.105  0.060   9.085  0.065   9.026  0.091   0.000  0.000   0.197  -      
GCVS               TZ____Mon            214.01657    1.29193     3884   127   98    7.4282467 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.659  0.083   7.674  0.072   7.631  0.055   0.000  0.000   0.132  -      
GCVS               TX____Mon            214.13942   -0.77773     4549    94   91    8.7021311 F    7.778  0.057   7.803  0.051   0.000  0.000   0.000  0.000    7.819  0.048   7.801  0.042   7.782  0.049   0.000  0.000   0.156  -      
OGLE-IV            OGLE-GD-CEP-1297     214.28340   -4.43120    33406  1239  170    4.2593459 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.708  0.059  12.645  0.080   0.000  0.000   0.000  0.000   0.306  -      
Benko+2007         NSVS12570489         214.33843   -2.83494     6180   195  191    2.9508143 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.046  0.048  10.003  0.044  10.049  0.172   0.000  0.000   0.261  OGLE   
ASAS               J064220-0318.9       214.84853   -3.53589     4554   145  262    1.3766840 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.017  0.052   9.982  0.042  10.009  0.168   0.000  0.000   0.297  OGLE   
ASAS-SN            J063841.36-034927.7  214.89034   -4.57615    10443   457  180    3.8610586 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.791  0.095  10.765  0.093   0.000  0.000   0.000  0.000   0.251  OGLE   
GCVS               V465__Mon            214.89888    3.68882     3409    96  151    2.7138729 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.254  0.049   8.267  0.051   8.253  0.046   0.000  0.000   0.053  -      
GCVS               V526__Mon            215.13131    1.80974     1781    48  139    2.6751137 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.868  0.063   6.842  0.032   6.855  0.026   6.668  0.193   0.030  -      
GCVS               EK____Mon            215.27159   -0.82460     2545    53  138    3.9579526 F    7.698  0.051   7.681  0.048   0.000  0.000   0.000  0.000    7.650  0.093   7.642  0.070   7.632  0.040   7.113  0.290   0.180  -      
ASAS               J065759-0159.7       215.45335    0.54463     6481   162  165    3.0103721 1O   9.667  0.046   9.537  0.046   0.000  0.000   0.000  0.000    9.691  0.042   9.643  0.043   9.578  0.145   0.000  0.000   0.267  OGLE   
GCVS               XX____Mon            215.51752   -1.10949     4696   114  122    5.4564751 F    8.575  0.052   8.622  0.057   0.000  0.000   0.000  0.000    8.499  0.047   8.477  0.050   8.425  0.055   0.000  0.000   0.162  -      
GCVS               V504__Mon            215.68986   -3.29078     4312   121  156    2.7747059 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.808  0.041   8.786  0.050   8.798  0.063   0.000  0.000   0.174  -      
OGLE-IV            OGLE-GD-CEP-0064     215.72669   -3.02157     6851   230  216    2.5466341 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.504  0.040  10.459  0.055  10.418  0.247   0.000  0.000   0.307  ATLAS  
GCVS               V376__Mon            215.84131   -2.22879     2781    90  236    1.6519572 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.185  0.066   9.128  0.064   9.128  0.089   0.000  0.000   0.318  OGLE   
GCVS               V985__Mon            216.06290    0.95823     2836    90  311    0.8795980 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.527  0.049   9.530  0.042   9.475  0.102   0.000  0.000   0.083  OGLE   
ATLAS              J103.2168-03.4117    216.13155   -1.23740     5273   133  227    2.1067575 F   10.145  0.039  10.085  0.038   0.000  0.000   0.000  0.000   10.213  0.054  10.179  0.058  10.252  0.200   0.000  0.000   0.191  -      
OGLE-IV            OGLE-GD-CEP-0073     216.37523   -0.18944     4569   107  297    1.1499308 1O  10.217  0.070  10.233  0.027   0.000  0.000   0.000  0.000   10.279  0.051  10.247  0.036  10.181  0.185   0.000  0.000   0.196  ATLAS  
Benko+2007         NSVS12575759         216.60030   -3.04320     5870   188   85   10.2043232 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.234  0.079   8.171  0.071   8.174  0.063   0.000  0.000   0.311  OGLE   
GCVS               AA____Mon            217.03110   -0.42863     4100   114  146    3.9381476 F    8.710  0.062   8.760  0.059   0.000  0.000   0.000  0.000    8.820  0.104   8.780  0.103   8.626  0.061   0.000  0.000   0.216  OGLE   
OGLE-IV            OGLE-GD-CEP-0074     217.37943   -0.60991     3581   103  152    2.7010284 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.555  0.042   8.484  0.037   8.482  0.049   0.000  0.000   0.317  -      
OGLE-IV            OGLE-GD-CEP-0078     217.58735    0.53750     6793   213  204    2.7455115 F    0.000  0.000  10.325  0.042   0.000  0.000   0.000  0.000   10.457  0.061  10.409  0.059  10.334  0.234   0.000  0.000   0.335  ATLAS  
OGLE-IV            OGLE-GD-CEP-1301     218.11392   -5.23775    28699  1063  197    3.6021256 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.504  0.032  12.531  0.070   0.000  0.000   0.000  0.000   0.142  -      
OGLE-IV            OGLE-GD-CEP-0080     218.13971    0.71345     5444   184  324    1.1167894 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.659  0.045  10.629  0.048  10.339  0.251   0.000  0.000   0.210  ATLAS  
ASAS               J064001-0754.8       218.70705   -6.12418     8678   326  306    1.6037419 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.092  0.065  11.081  0.068   0.000  0.000   0.000  0.000   0.130  OGLE   
Benko+2007         NSVS12584691         219.68046   -2.94811     3820   125  200    1.8465072 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.155  0.048   9.115  0.063   9.060  0.071   0.000  0.000   0.145  OGLE   
GCVS               EE____Mon            219.97390   -3.76810     7648   276  146    4.8089877 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.785  0.068   9.749  0.060   9.687  0.147   0.000  0.000   0.171  OGLE   
GCVS               YY____Mon            220.07122   -2.87863     8294   396  186    3.4546755 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.424  0.120  10.417  0.119  10.358  0.268   0.000  0.000   0.202  OGLE   
ASAS-SN            J065046.50-085808.7  220.85374   -4.22259     7585   264  175    3.6059166 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.220  0.037  10.188  0.043  10.086  0.168   0.000  0.000   0.260  -      
ATLAS              J099.8039-10.4205    220.87719   -7.41942     8120   279  338    1.3648657 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.214  0.044  11.198  0.057   0.000  0.000   0.000  0.000   0.182  OGLE  
OGLE-IV            OGLE-GD-CEP-0077     220.89362   -1.94276     6119   147  201    2.2195340 1O  10.078  0.053   9.905  0.041   0.000  0.000   0.000  0.000   10.023  0.044   9.958  0.046   9.947  0.150   0.000  0.000   0.344  ATLAS  
ATLAS              J104.8954-08.3771    221.31420   -2.01437     7078   147  164    3.1029171 1O   9.838  0.047   9.754  0.037   0.000  0.000   0.000  0.000    9.800  0.046   9.748  0.046   9.786  0.145   0.000  0.000   0.292  -      
GCVS               FI____Mon            221.45631    0.99347     5643   198  172    3.2877534 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.646  0.071   9.637  0.072   9.613  0.139   0.000  0.000   0.177  OGLE   
GCVS               FG____Mon            221.65410   -0.08428     6632   172  146    4.4966413 F    9.585  0.070   9.575  0.102   0.000  0.000   0.000  0.000    9.604  0.091   9.554  0.085   9.584  0.152   0.000  0.000   0.213  OGLE   
GCVS               V981__Mon            221.73637   -5.29746     7004   347  148    4.5143647 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.754  0.064   9.682  0.157   9.528  0.122   0.000  0.000   0.207  -      
GCVS               AC____Mon            221.76945   -1.85448     2596    73   90    8.0149308 F    6.673  0.062   6.577  0.055   0.000  0.000   0.000  0.000    6.770  0.094   6.743  0.067   6.764  0.057   6.697  0.219   0.149  -      
ATLAS              J102.7978-10.2541    222.05084   -4.71010     8929   276  148    4.9083539 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.113  0.039  10.075  0.042  10.109  0.172   0.000  0.000   0.240  OGLE   
OGLE-IV            OGLE-GD-CEP-1305     222.14175   -4.80189     4312   147  181    2.1966696 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.217  0.041   9.222  0.028   9.119  0.086   0.000  0.000   0.278  -      
OGLE-IV            OGLE-GD-CEP-1308     222.77275   -5.00389    52207  2610  249    3.6966579 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.873  0.093  13.757  0.163   0.000  0.000   0.000  0.000   0.257  -      
ATLAS              J102.7778-11.3374    223.01334   -5.21445     7664   290  166    3.1541669 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.953  0.052   9.905  0.063   9.797  0.142   0.000  0.000   0.272  OGLE   
ATLAS              J103.6628-10.9129    223.02509   -4.24795     5827   184  147    3.2590940 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.277  0.045   9.244  0.040   9.193  0.079   0.000  0.000   0.226  OGLE   
ASAS               J064210-1239.6       223.22618   -7.76374     6048   184  149    3.2608979 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.267  0.036   9.269  0.052   9.220  0.082   0.000  0.000   0.097  -      
OGLE-IV            OGLE-GD-CEP-0079     223.44538   -2.03841     6511   189  182    3.1717720 F   10.219  0.057  10.155  0.046   0.000  0.000   0.000  0.000   10.040  0.065   9.967  0.054   9.755  0.127   0.000  0.000   0.373  ATLAS  
Shaw+2016          NSVS15186313         223.45925   -4.55843     5899   190  113    6.4060498 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.895  0.035   8.864  0.038   8.797  0.096   0.000  0.000   0.312  -      
ASAS               J072424-0751.3       223.69694    3.67378     2941   127  174    2.0712751 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.383  0.039   8.373  0.034   8.179  0.044   0.000  0.000   0.020  -      
OGLE-IV            OGLE-GD-CEP-0095     224.19969    0.38545     9362   334 1169    0.3275148 1O  13.614  0.055  13.618  0.040   0.000  0.000   0.000  0.000   13.760  0.073  13.795  0.130   0.000  0.000   0.000  0.000   0.233  -      
ATLAS              J103.0046-12.7620    224.39253   -5.65451     6842   247  144    4.6354536 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.612  0.077   9.584  0.067   9.562  0.157   0.000  0.000   0.225  OGLE   
GCVS               GI____CMa            224.73863   -6.99457     6116   254  136    4.8593150 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.269  0.089   9.257  0.085   9.137  0.105   0.000  0.000   0.113  OGLE   
ATLAS              J107.0705-11.1567    224.76828   -1.38164    12914   308  479    1.0823997 1O  12.620  0.056  12.580  0.052   0.000  0.000   0.000  0.000   12.650  0.055  12.551  0.063   0.000  0.000   0.000  0.000   0.229  -      
OGLE-IV            OGLE-GD-CEP-0093     225.25592   -0.18884    23802   530  272    2.5152434 1O  12.881  0.046  12.852  0.040   0.000  0.000   0.000  0.000   12.829  0.050  12.732  0.066   0.000  0.000   0.000  0.000   0.499  -      
OGLE-IV            OGLE-GD-CEP-1311     225.29972   -5.39175     8969   414  174    3.8685363 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.452  0.098  10.442  0.070  10.265  0.198   0.000  0.000   0.199  -      
OGLE-IV            OGLE-GD-CEP-0082     225.39779   -2.75923     6340   467  144    4.5075408 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.666  0.052   9.595  0.052   9.192  0.089   7.068  0.276   0.319  -      
OGLE-IV            OGLE-GD-CEP-0083     225.50207   -2.55132    20651  1967  164    3.9203833 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.592  0.062  11.919  0.082   8.699  0.088   4.756  0.249   0.215  -      
ASAS               J070911-1217.2       225.87227   -1.70629     2558    50  153    2.4122899 1O   7.873  0.036   7.863  0.037   0.000  0.000   0.000  0.000    7.886  0.051   7.883  0.033   7.882  0.035   0.000  0.000   0.151  -      
ASAS               J065303-1424.9       225.99101   -6.16980     6885   224  195    2.3984775 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.020  0.038  10.000  0.035   9.933  0.164   0.000  0.000   0.134  OGLE   
GCVS               RY____CMa            226.00883    0.27825     1259    40  119    4.6783901 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.888  0.123   5.748  0.095   5.825  0.060   5.752  0.095   0.053  -      
ASAS               J070900-1228.3       226.01591   -1.83092     5683   115  160    2.8700580 1O   9.387  0.048   9.338  0.042   0.000  0.000   0.000  0.000    9.381  0.037   9.350  0.041   9.354  0.090   0.000  0.000   0.173  OGLE   
ASAS               J065851-1344.2       226.01595   -4.60838     5427   177  184    2.3258563 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.563  0.044   9.542  0.053   9.478  0.095   0.000  0.000   0.140  OGLE   
OGLE-IV            OGLE-GD-CEP-0081     226.41965   -3.39804     8852   309  275    1.8076578 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.987  0.052  10.952  0.058   0.000  0.000   0.000  0.000   0.161  ASAS-SN
ASAS               J070556-1323.9       226.49764   -2.91975     6385   248  209    2.1152671 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.080  0.055  10.050  0.046   9.912  0.141   0.000  0.000   0.169  OGLE   
GCVS               FL____CMa            226.52797   -4.53913     8861   388  216    2.7818369 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.883  0.091  10.849  0.106   0.000  0.000   0.000  0.000   0.215  OGLE   
OGLE-IV            OGLE-GD-CEP-0096     226.96218   -0.35275     5772   132  230    1.7558538 1O  10.110  0.054  10.153  0.042   0.000  0.000   0.000  0.000   10.127  0.049  10.095  0.047  10.021  0.192   0.000  0.000   0.186  ATLAS  
ATLAS              J106.7120-14.0234    227.15650   -3.00811     9638   313  348    1.3948606 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.581  0.035  11.537  0.045   0.000  0.000   0.000  0.000   0.212  OGLE   
GCVS               TV____CMa            227.21373   -2.37987     2447    74  123    4.6700971 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.327  0.071   7.336  0.053   7.315  0.048   6.997  0.315   0.171  -      
ASAS               J065758-1521.4       227.37402   -5.52552     9929   357  220    2.4158114 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.801  0.056  10.788  0.057   0.000  0.000   0.000  0.000   0.156  OGLE   
ASAS               J062939-1840.5       227.43563  -13.06285    23637  1240   53   16.9425019 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.380  0.116  10.414  0.091  10.187  0.176   0.000  0.000   0.046  -      
GCVS               ET____CMa            227.49482   -5.91133     8473   310  176    3.6940139 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.370  0.073  10.352  0.072  10.363  0.216   0.000  0.000   0.196  OGLE   
OGLE-IV            OGLE-GD-CEP-0090     228.01429   -2.50690     7687   285  225    2.1074543 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.460  0.033  10.455  0.040  10.286  0.195   0.000  0.000   0.154  ATLAS  
ASAS               J070832-1454.5       228.12998   -3.05142     2622    74   81    6.3877421 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.557  0.081   6.436  0.056   6.525  0.021   6.448  0.173   0.201  -      
GCVS               V418__CMa            228.14402   -4.41917    10110   401  188    3.5226575 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.790  0.079  10.774  0.072   0.000  0.000   0.000  0.000   0.146  OGLE   
OGLE-IV            OGLE-GD-CEP-0089     228.57757   -2.82228     9011   347  256    1.9753147 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.883  0.091  10.867  0.035   0.000  0.000   0.000  0.000   0.157  ATLAS  
ASAS               J071333-1451.5       228.64608   -1.95136     2633    54  358    0.6583656 1O   9.875  0.046   9.823  0.034   0.000  0.000   0.000  0.000    9.784  0.036   9.791  0.047   9.717  0.115   0.000  0.000   0.123  OGLE   
GCVS               V390__CMa            228.71794   -3.86660     6030   209  142    4.4634721 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.397  0.052   9.369  0.057   9.287  0.093   0.000  0.000   0.196  OGLE   
GCVS               FP____CMa            228.87372   -2.98011     8452   313  175    3.6948769 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.363  0.045  10.349  0.054  10.214  0.183   0.000  0.000   0.164  OGLE   
OGLE-IV            OGLE-GD-CEP-0103     228.89609    0.49866     7888   272  413    0.9978512 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.622  0.056  11.596  0.038   0.000  0.000   0.000  0.000   0.202  -      
GCVS               TW____CMa            229.12765    0.11659     2604    58   97    6.9955097 F    6.881  0.056   6.863  0.050   0.000  0.000   0.000  0.000    6.844  0.095   6.855  0.052   6.843  0.036   6.676  0.196   0.076  -      
ASAS-SN            J074310.73-113457.7  229.20375    5.94726     5317   175  425    0.7153552 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.161  0.040  11.160  0.036   0.000  0.000   0.000  0.000   0.053  -      
GCVS               DZ____CMa            229.42913   -1.42521     3027    69  191    2.3111301 F    8.813  0.061   8.763  0.058   0.000  0.000   0.000  0.000    8.807  0.056   8.797  0.065   8.718  0.068   0.000  0.000   0.136  OGLE   
OGLE-IV            OGLE-GD-CEP-0092     229.61235   -2.57821       -1     0   88    3.4957803 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  ASAS-SN
ASAS               J071052-1644.4       230.01873   -3.39265     6911   214  140    3.6496449 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.429  0.058   9.394  0.045   9.378  0.086   0.000  0.000   0.143  OGLE   
GCVS               V384__CMa            230.28045   -5.38788     4679   146  140    4.2059423 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.887  0.057   8.884  0.052   8.835  0.062   0.000  0.000   0.149  -      
OGLE-IV            OGLE-GD-CEP-1318     230.29288   -5.12649       -1     0   85    2.5977083 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
ASAS               J072219-1544.9       230.42165   -0.49740     4104   101  345    0.8247217 1O  10.507  0.058  10.426  0.050   0.000  0.000   0.000  0.000   10.525  0.056  10.499  0.069  10.445  0.251   0.000  0.000   0.173  OGLE   
GCVS               V434__CMa            231.11486   -3.19527     6536   246  103    7.5117365 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.904  0.062   8.824  0.115   8.770  0.080   0.000  0.000   0.267  -      
GCVS               RZ____CMa            231.16202   -1.10330     1843    38  127    4.2550780 F    6.814  0.050   6.844  0.047   0.000  0.000   0.000  0.000    6.823  0.080   6.823  0.051   6.793  0.045   6.511  0.210   0.097  -      
OGLE-IV            OGLE-GD-CEP-0099     231.24731   -1.29049     6076   170  122    5.6480442 F    9.171  0.072   9.081  0.072   0.000  0.000   0.000  0.000    9.256  0.064   9.166  0.126   9.242  0.109   0.000  0.000   0.416  ATLAS  
GCVS               YZ____CMa            231.37689   -6.73732     7199   248  184    3.1562415 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.177  0.060  10.186  0.061  10.164  0.176   0.000  0.000   0.096  -      
OGLE-IV            OGLE-GD-CEP-0107     231.43240    0.89487     5009   149  168    2.5035635 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.353  0.045   9.302  0.062   9.359  0.093   0.000  0.000   0.296  ATLAS  
GCVS               CN____CMa            231.50333   -4.50008     5815   550  200    2.5463289 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.202  0.076  10.171  0.084   9.487  0.191   0.000  0.000   0.226  OGLE   
OGLE-IV            OGLE-GD-CEP-0102     231.85563   -1.16914     6206   135  133    4.9604929 F    9.379  0.050   9.384  0.043   0.000  0.000   0.000  0.000    9.364  0.080   9.335  0.053   9.322  0.127   0.000  0.000   0.343  ATLAS  
GCVS               RW____CMa            232.04617   -3.81487     3051   105  110    5.7297117 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.594  0.075   7.609  0.077   7.529  0.046   0.000  0.000   0.272  -      
GCVS               XZ____CMa            232.20493   -7.26881     6765   236  206    2.5578117 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.354  0.056  10.352  0.069  10.339  0.227   0.000  0.000   0.117  -      
GCVS               OO____Pup            232.22005    1.62223     5308   186   78   10.9832333 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.850  0.056   7.868  0.089   7.760  0.040   0.000  0.000   0.202  -      
OGLE-IV            OGLE-GD-CEP-0098     233.44141   -2.89760     7306   288  187    3.0711641 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.290  0.073  10.286  0.070  10.176  0.255   0.000  0.000   0.154  ASAS-SN
GCVS               OP____Pup            233.78612    2.31415     3884   112  153    2.5988107 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.655  0.053   8.630  0.050   8.625  0.054   0.000  0.000   0.118  -      
ASAS               J074412-1704.9       234.12577    3.45073     4483   126  104    4.7013381 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.052  0.039   8.063  0.031   8.021  0.037   0.000  0.000   0.047  -      
OGLE-IV            OGLE-GD-CEP-0105     234.13768   -1.13631     7636   159  208    2.2527343 1O  10.430  0.045  10.429  0.038   0.000  0.000   0.000  0.000   10.431  0.033  10.385  0.044  10.371  0.228   0.000  0.000   0.291  -      
ASAS               J074401-1707.8       234.14502    3.38786     6034   187  169    2.6300171 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.567  0.047   9.547  0.044   9.514  0.100   0.000  0.000   0.070  -      
ASAS-SN            J071606.27-205300.8  234.27768   -4.19909     7140   230  176    3.3131725 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.137  0.043  10.117  0.051  10.166  0.211   0.000  0.000   0.172  OGLE   
ASAS               J072542-1953.8       234.45676   -1.75147     3944    85  173    2.1777959 1O   8.972  0.056   8.895  0.052   0.000  0.000   0.000  0.000    8.942  0.038   8.942  0.039   8.882  0.061   0.000  0.000   0.086  OGLE   
ASAS-SN            J071344.39-214327.2  234.77299   -5.07445    10644   373  217    2.8617132 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.206  0.053  11.181  0.055   0.000  0.000   0.000  0.000   0.156  -      
OGLE-IV            OGLE-GD-CEP-0109     234.99874   -1.00564     7479   248  222    2.3679528 F   10.911  0.074  10.789  0.071   0.000  0.000   0.000  0.000   10.695  0.073  10.626  0.125   0.000  0.000   0.000  0.000   0.270  ATLAS  
OGLE-IV            OGLE-GD-CEP-0119     235.14987    0.65517     4058   128  147    2.7858261 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.776  0.049   8.705  0.047   8.676  0.067   0.000  0.000   0.294  ATLAS  
GCVS               CP____CMa            235.35390   -5.06839     8169   365  143    4.8452934 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.889  0.102   9.784  0.259   9.884  0.137   0.000  0.000   0.129  OGLE   
GCVS               VW____Pup            235.36678   -0.60869     3514    84  133    4.2852951 F    8.231  0.073   8.207  0.054   0.000  0.000   0.000  0.000    8.277  0.078   8.263  0.084   8.251  0.071   0.000  0.000   0.154  -      
GCVS               BC____CMa            235.37870   -3.45390     6668   256  149    4.1756012 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.691  0.085   9.671  0.062   9.578  0.108   0.000  0.000   0.165  OGLE   
GCVS               VX____CMa            235.49072   -4.68424    10674   533  274    2.0437880 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.705  0.116  11.699  0.122   0.000  0.000   0.000  0.000   0.205  OGLE   
GCVS               CM____Pup            235.50642   -0.98263     8050   219  187    3.1733999 F   10.512  0.064  10.401  0.064   0.000  0.000   0.000  0.000   10.536  0.076  10.494  0.072  10.451  0.226   0.000  0.000   0.181  OGLE   
OGLE-IV            OGLE-GD-CEP-1327     235.90186   -4.16969     8836   286  260    1.8423501 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.984  0.030  10.967  0.029   0.000  0.000   0.000  0.000   0.227  -      
OGLE-IV            OGLE-GD-CEP-1326     235.90493   -4.24374     8541   371  163    3.2274818 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.109  0.044  10.085  0.052   9.871  0.156   0.000  0.000   0.189  -      
GCVS               X_____Pup            236.14165   -0.77730     2939   182   44   25.9722922 F    0.000  0.000   5.540  0.086   0.000  0.000   0.000  0.000    5.247  0.248   5.112  0.232   5.020  0.123   5.019  0.149   0.135  -      
OGLE-IV            OGLE-GD-CEP-0121     236.24900    0.54125     5237   169  248    1.4416202 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.285  0.052  10.226  0.044  10.292  0.191   0.000  0.000   0.344  ATLAS  
OGLE-IV            OGLE-GD-CEP-0108     236.26733   -1.71240     6766   176  176    3.2348176 F   10.140  0.070  10.092  0.060   0.000  0.000   0.000  0.000   10.184  0.074  10.113  0.068   9.746  0.159   0.000  0.000   0.289  ATLAS  
ASAS               J074902-1906.8       236.46522    3.42960     3444   102  101    4.6439196 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.490  0.062   7.538  0.037   7.521  0.038   6.901  0.463   0.095  -      
OGLE-IV            OGLE-GD-CEP-0118     236.96205   -0.85553     7542   179  240    1.8337888 1O  10.680  0.045  10.641  0.043   0.000  0.000   0.000  0.000   10.728  0.051  10.674  0.047   0.000  0.000   0.000  0.000   0.253  ATLAS  
GCVS               VX____Pup            237.01626   -1.30532     1279    26  153    3.0117830 F    6.517  0.044   6.428  0.042   0.000  0.000   0.000  0.000    6.498  0.056   6.439  0.080   6.502  0.040   6.383  0.147   0.023  -      
ASAS               J071941-2332.2       237.02156   -4.69137     6795   230  239    1.7287387 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.510  0.046  10.492  0.050  10.436  0.212   0.000  0.000   0.218  OGLE   
OGLE-IV            OGLE-GD-CEP-0115     237.09686   -1.55812     8428   181  199    2.9307484 F   10.757  0.045  10.730  0.042   0.000  0.000   0.000  0.000   10.732  0.053  10.696  0.074  10.369  0.232   0.000  0.000   0.258  ATLAS  
OGLE-IV            OGLE-GD-CEP-0113     237.15203   -1.78588     7711   212  157    4.0398629 F   10.132  0.056  10.047  0.049   0.000  0.000   0.000  0.000   10.228  0.072  10.158  0.084  10.148  0.172   0.000  0.000   0.341  ATLAS  
ASAS-SN            J071931.29-234806.5  237.24002   -4.84678     8396   471  213    2.6298094 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.918  0.124  10.854  0.184   0.000  0.000   0.000  0.000   0.328  OGLE  
ATLAS              J111.2561-23.1579    237.26000   -3.43025     7647   246  161    3.8910015 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.129  0.041  10.097  0.049  10.073  0.163   0.000  0.000   0.275  -      
GCVS               V719__Pup            237.33154    1.48125     1074    33  292    0.7362774 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.598  0.051   7.694  0.036   7.633  0.036   0.000  0.000   0.016  -      
GCVS               WW____Pup            237.37888    0.97187     3748   137  114    5.5165934 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.016  0.100   8.033  0.102   7.956  0.053   0.000  0.000   0.123  -      
GCVS               AI____CMa            237.56463   -5.74680     8808   414  187    3.2749969 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.565  0.097  10.522  0.134   0.000  0.000   0.000  0.000   0.072  OGLE   
OGLE-IV            OGLE-GD-CEP-0106     237.72461   -2.64255     6739   328  903    0.2897627 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.132  0.054  13.001  0.387   0.000  0.000   0.000  0.000   0.272  -      
GCVS               BC____Pup            238.26198   -2.66194     7360   319  169    3.5443354 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.186  0.073  10.148  0.107  10.020  0.193   0.000  0.000   0.253  OGLE   
OGLE-IV            OGLE-GD-CEP-0123     238.45340    0.11238    13373   412  391    1.3992898 F   12.835  0.064  12.768  0.069   0.000  0.000   0.000  0.000   12.630  0.117  12.616  0.089   0.000  0.000   0.000  0.000   0.181  GAIA   
ATLAS              J111.1274-25.0914    238.91540   -4.44266     8891   317  254    1.8699167 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.998  0.059  10.971  0.047   0.000  0.000   0.000  0.000   0.263  OGLE   
GCVS               BD____Pup            239.21902   -3.02588     7383   256  158    3.9181201 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.003  0.052   9.960  0.116  10.010  0.158   0.000  0.000   0.209  OGLE   
GCVS               SS____CMa            239.23392   -4.19895     3097   103   69   12.3541042 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.523  0.063   6.359  0.189   6.500  0.048   6.558  0.238   0.219  -      
GCVS               WY____CMa            239.27495   -7.87021     8823   319  373    1.1443567 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.563  0.049  11.584  0.063   0.000  0.000   0.000  0.000   0.044  -      
OGLE-IV            OGLE-GD-CEP-0116     239.47264   -2.62342     5219   204  241    1.7527560 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.371  0.062  10.391  0.061  10.254  0.227   0.000  0.000   0.201  -      
ASAS-SN            J072739.70-252241.1  239.50551   -3.94881    10071   329  195    2.7597126 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.703  0.040  10.655  0.036  10.417  0.212   0.000  0.000   0.251  OGLE   
GCVS               CK____Pup            239.82827   -4.21024     7477   252  105    7.4196041 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.201  0.053   9.143  0.053   9.084  0.079   0.000  0.000   0.274  OGLE   
GCVS               VZ____CMa            239.86355   -4.44436     1620    50  122    3.1262413 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.489  0.081   6.382  0.105   6.456  0.037   6.291  0.151   0.061  -      
GCVS               AO____CMa            239.90573   -4.92303     4026   120  111    5.8156938 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.145  0.045   8.113  0.048   8.078  0.050   0.000  0.000   0.202  -      
GCVS               AL____CMa            239.90639   -5.66329     9273   348  209    2.8255582 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.864  0.063  10.868  0.066   0.000  0.000   0.000  0.000   0.066  OGLE   
ASAS               J073200-2529.3       240.06989   -3.14087     2681    74  149    2.4212468 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.961  0.038   7.951  0.026   7.931  0.051   0.000  0.000   0.141  -      
ATLAS              J108.1503-27.8387    240.14621   -8.06918     9530   330  266    1.8350657 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.042  0.054  11.037  0.042   0.000  0.000   0.000  0.000   0.030  -      
GCVS               AM____CMa            240.17629   -5.54048     8828   639  219    2.5453363 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.794  0.308  10.917  0.110   0.000  0.000   0.000  0.000   0.064  OGLE   
GCVS               BQ____Pup            240.35886   -3.48688     4147   138  204    2.1479687 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.513  0.071   9.523  0.063   9.524  0.113   0.000  0.000   0.081  OGLE   
GCVS               V612__Pup            240.40827   -0.08900     7120   154  148    3.2732818 1O   9.667  0.044   9.680  0.035   0.000  0.000   0.000  0.000    9.703  0.050   9.674  0.061   9.597  0.110   0.000  0.000   0.191  OGLE   
OGLE-IV            OGLE-GD-CEP-0120     240.41736   -2.25428    15423   372  108    7.9595464 F   10.637  0.066  10.631  0.063   0.000  0.000   0.000  0.000   10.601  0.059  10.534  0.088   0.000  0.000   0.000  0.000   0.224  ATLAS  
OGLE-IV            OGLE-GD-CEP-1337     240.54457   -4.37074    12869   664  389    1.3075033 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.243  0.125  12.288  0.096   0.000  0.000   0.000  0.000   0.185  GAIA   
GCVS               BE____Pup            240.55492   -2.99659     7826   284  195    2.8708254 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.553  0.059  10.538  0.055   0.000  0.000   0.000  0.000   0.201  OGLE   
GCVS               V335__Pup            240.60752    3.12151     2299    64   94    4.8609128 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.580  0.073   6.491  0.065   6.560  0.029   6.485  0.175   0.052  -      
ASAS-SN            J071610.02-280330.9  240.70101   -7.46402    18228  1042  340    2.0304130 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.786  0.121  12.786  0.206   0.000  0.000   0.000  0.000   0.035  -      
GCVS               EK____Pup            240.76422   -0.98239     3192    64  145    2.6259002 1O   8.244  0.051   8.183  0.042   0.000  0.000   0.000  0.000    8.208  0.045   8.199  0.045   8.184  0.045   0.000  0.000   0.103  -      
OGLE-IV            OGLE-GD-CEP-0122     241.01259   -1.38702     4862   121  139    4.1709000 F    8.958  0.047   8.975  0.052   0.000  0.000   0.000  0.000    9.086  0.046   9.044  0.056   8.995  0.066   0.000  0.000   0.195  ATLAS  
OGLE-IV            OGLE-GD-CEP-0138     241.37485    1.29626     7406   242  184    2.4944118 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.140  0.033  10.125  0.038  10.054  0.217   0.000  0.000   0.179  -      
ATLAS              J111.3077-27.7991    241.39378   -5.56617     7639   270  322    1.2165634 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.191  0.051  11.163  0.069   0.000  0.000   0.000  0.000   0.066  OGLE   
ASAS               J071705-2849.4       241.48075   -7.63053     9672   418  168    3.9700665 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.494  0.047  10.494  0.050  10.251  0.194   0.000  0.000   0.046  -      
GCVS               WX____Pup            241.50648   -1.36539     2524    63   82    8.9363892 F    6.477  0.067   6.431  0.055   0.000  0.000   0.000  0.000    6.460  0.122   6.466  0.142   6.385  0.076   6.298  0.190   0.057  -      
ASAS               J073453-2651.3       241.58322   -3.23041     7582   331  168    3.5523066 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.230  0.061  10.199  0.063  10.015  0.150   0.000  0.000   0.205  -      
GCVS               BY____CMa            241.63631   -5.37895     9258   510  192    3.1849522 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.675  0.180  10.715  0.089   0.000  0.000   0.000  0.000   0.099  OGLE   
GCVS               WZ____Pup            241.76789    3.33416     3820   115  120    5.0273005 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.124  0.063   8.126  0.059   8.091  0.050   0.000  0.000   0.029  -      
GCVS               WY____Pup            241.78218    2.70967     4387   152  119    5.2509310 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.344  0.092   8.357  0.087   8.380  0.088   0.000  0.000   0.047  -      
OGLE-IV            OGLE-GD-CEP-1341     241.93308   -4.04166     9575   368  259    1.8908659 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.088  0.066  11.061  0.085   0.000  0.000   0.000  0.000   0.159  -      
GCVS               AD____Pup            241.93338   -0.03034     4287   121   66   13.5968142 F    7.024  0.072   6.943  0.074   0.000  0.000   0.000  0.000    6.958  0.182   7.016  0.123   7.057  0.101   6.856  0.332   0.082  -      
OGLE-IV            OGLE-GD-CEP-1342     241.99865   -3.91904     6485   253  363    0.9825750 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.635  0.069  11.644  0.070   0.000  0.000   0.000  0.000   0.171  -      
ASAS               J073113-2811.0       242.35720   -4.58448     7542   314  140    4.7099666 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.765  0.074   9.750  0.075   9.610  0.161   0.000  0.000   0.132  -      
GCVS               V423__CMa            242.90594   -6.84183    10099   437  191    3.3362851 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.788  0.090  10.800  0.093   0.000  0.000   0.000  0.000   0.025  -      
OGLE-IV            OGLE-GD-CEP-0139     242.92288    0.71367     6548   237  505    0.5875797 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.931  0.041  11.962  0.057   0.000  0.000   0.000  0.000   0.130  -      
ATLAS              J113.5630-28.6246    243.06810   -4.20670     8977   319  220    2.1894698 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.713  0.056  10.694  0.056   0.000  0.000   0.000  0.000   0.127  OGLE   
ASAS               J072840-2920.6       243.12091   -5.62258     9306   422  213    2.7016544 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.909  0.103  10.915  0.098   0.000  0.000   0.000  0.000   0.022  OGLE   
ASAS               J075503-2614.3       243.30362    0.98211     3834   120  170    2.1230886 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.902  0.040   8.887  0.063   8.887  0.145   0.000  0.000   0.104  -      
ASAS               J073620-2840.1       243.32755   -3.82689     3859   125  148    2.6359348 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.607  0.110   8.622  0.039   8.597  0.052   0.000  0.000   0.132  -      
OGLE-IV            OGLE-GD-CEP-0124     243.41395   -2.43908     9753   306  207    2.8976848 F   11.118  0.078   0.000  0.000   0.000  0.000   0.000  0.000   11.117  0.075  11.078  0.093   0.000  0.000   0.000  0.000   0.335  ATLAS  
GCVS               VZ____Pup            243.42067   -3.31346     4706   194   48   23.1752288 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.498  0.142   6.260  0.179   6.501  0.077   6.316  0.152   0.114  -      
OGLE-IV            OGLE-GD-CEP-1348     243.62293   -4.11958    16444   721  345    1.6409662 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.435  0.074  12.457  0.120   0.000  0.000   0.000  0.000   0.125  -      
ASAS-SN            J073754.49-292617.0  244.16923   -3.90047    10148   417  224    2.6203724 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.231  0.082  11.217  0.084   0.000  0.000   0.000  0.000   0.173  OGLE   
GCVS               V622__Pup            244.18128    1.53635     7810   285  163    3.7164589 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.156  0.077  10.161  0.062  10.125  0.169   0.000  0.000   0.152  OGLE   
ATLAS              J114.3202-29.6077    244.25151   -4.10213    10417   380  182    3.5910982 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.863  0.055  10.831  0.076   0.000  0.000   0.000  0.000   0.196  OGLE   
ASAS               J072830-3039.3       244.26730   -6.27133     9785   386  164    3.3067950 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.254  0.064  10.276  0.049  10.119  0.164   0.000  0.000   0.035  OGLE   
ATLAS              J113.5502-30.0772    244.34115   -4.91366     9487   320  234    2.0846650 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.881  0.045  10.872  0.041   0.000  0.000   0.000  0.000   0.091  OGLE   
GCVS               BM____Pup            244.46612   -1.00533     3445    86   95    7.1983699 F    7.442  0.060   7.453  0.056   0.000  0.000   0.000  0.000    7.461  0.125   7.500  0.104   7.511  0.081   0.000  0.000   0.157  -      
GCVS               HW____Pup            244.77657    0.77964     7616   271   71   13.4572748 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.330  0.077   8.323  0.090   8.267  0.086   0.000  0.000   0.196  OGLE   
GCVS               V616__Pup            245.00298   -0.32380     7960   213  123    5.8006545 F    9.663  0.067   9.529  0.072   0.000  0.000   0.000  0.000    9.638  0.082   9.632  0.085   9.594  0.107   0.000  0.000   0.202  OGLE   
ASAS               J071850-3238.7       245.10275   -9.00757     7712   347  326    1.1632447 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.243  0.108  11.241  0.090   0.000  0.000   0.000  0.000   0.025  -      
GCVS               LR____Pup            245.18041    0.36707     4693   167  157    3.3311344 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.153  0.078   9.145  0.074   9.264  0.090   0.000  0.000   0.113  OGLE   
ATLAS              J113.8534-31.0749    245.34571   -5.16314    10917   390  286    1.7485820 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.436  0.047  11.442  0.066   0.000  0.000   0.000  0.000   0.088  OGLE   
ASAS               J074401-3008.4       245.43394   -3.09477    10114   487  188    3.3905169 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.829  0.101  10.839  0.124   0.000  0.000   0.000  0.000   0.133  OGLE   
ASAS               J074042-3042.9       245.58331   -3.99361     9384   322  178    2.8892912 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.399  0.049  10.394  0.053  10.323  0.192   0.000  0.000   0.109  OGLE   
ASAS-SN            J073543.38-313225.8  245.78770   -5.32855     8521   314  460    0.8053216 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.088  0.058  12.078  0.070   0.000  0.000   0.000  0.000   0.186  OGLE   
ASAS-SN            J073518.78-313951.1  245.85457   -5.46462    10416   467  189    3.3821730 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.929  0.095  10.925  0.100   0.000  0.000   0.000  0.000   0.186  OGLE   
GCVS               AQ____Pup            246.15618    0.10613       -1     0   21   30.1496599 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
ATLAS              J112.1221-32.7889    246.16696   -7.26782     8390   447  228    2.2527078 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.988  0.133  10.956  0.135   0.000  0.000   0.000  0.000   0.078  OGLE   
OGLE-IV            OGLE-GD-CEP-0129     246.19792   -2.82084    10500   464  207    2.9692039 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.142  0.099  11.121  0.093   0.000  0.000   0.000  0.000   0.195  ATLAS  
GCVS               V620__Pup            246.31153   -0.12637     3810    87  178    2.5861411 F    9.169  0.048   9.180  0.046   0.000  0.000   0.000  0.000    9.075  0.043   9.071  0.040   9.016  0.083   0.000  0.000   0.156  OGLE   
GCVS               LS____Pup            246.37834    0.12808     4477   172   65   14.1472871 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.072  0.092   7.171  0.156   7.001  0.051   6.904  0.240   0.121  -      
OGLE-IV            OGLE-GD-CEP-1355     246.58136   -3.55160     9096   305  185    2.6927603 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.571  0.040  10.527  0.047  10.455  0.263   0.000  0.000   0.352  GAIA   
GCVS               V629__Pup            246.69263    1.47539     5113   164  138    4.1744477 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.134  0.060   9.100  0.066   9.068  0.076   0.000  0.000   0.208  OGLE   
GCVS               LL____Pup            246.78069   -1.42883     3076    75  116    5.0774050 F    7.677  0.059   7.684  0.059   0.000  0.000   0.000  0.000    7.689  0.121   7.720  0.088   7.742  0.076   0.000  0.000   0.124  -      
ASAS-SN            J074354.86-323013.7  247.48070   -4.28184    11008   444  200    3.1489996 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.183  0.081  11.159  0.076   0.000  0.000   0.000  0.000   0.232  OGLE   
OGLE-IV            OGLE-GD-CEP-0130     247.48807   -3.35631     7374   257  357    0.9831687 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.515  0.047  11.499  0.057   0.000  0.000   0.000  0.000   0.240  -      
OGLE-IV            OGLE-GD-CEP-0149     247.51387   -1.16781     7493   204  206    2.4944140 F   10.679  0.050  10.709  0.051   0.000  0.000   0.000  0.000   10.761  0.073  10.742  0.079   0.000  0.000   0.000  0.000   0.267  ATLAS  
ASAS-SN            J074751.56-321017.0  247.60809   -3.39376     8410   339  123    5.8638181 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.719  0.104   9.685  0.104   9.765  0.154   0.000  0.000   0.240  OGLE   
OGLE-IV            OGLE-GD-CEP-0131     247.62006   -3.40516     9477   323  113    7.0342478 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.745  0.054   9.725  0.051   9.660  0.119   0.000  0.000   0.240  ASAS-SN
GCVS               BN____Pup            247.89691    1.06544     3623   115   65   13.6727250 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.649  0.093   6.600  0.079   6.648  0.058   6.509  0.170   0.129  -      
OGLE-IV            OGLE-GD-CEP-0135     248.34783   -3.10070     9698   453  173    3.6850519 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.808  0.108  10.760  0.104  10.411  0.408   0.000  0.000   0.442  ATLAS  
OGLE-IV            OGLE-GD-CEP-0134     248.41501   -3.21938    11442   411  259    1.9782106 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.585  0.049  11.542  0.063   0.000  0.000   0.000  0.000   0.473  -      
OGLE-IV            OGLE-GD-CEP-0147     248.47669   -2.09053     7979   186  228    1.8698489 1O  10.801  0.050  10.721  0.040   0.000  0.000   0.000  0.000   10.761  0.090  10.739  0.057   0.000  0.000   0.000  0.000   0.225  ATLAS  
ATLAS              J123.8586-29.5328    248.50051    3.02255     5113   187  343    0.8164449 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.893  0.060  10.900  0.060   0.000  0.000   0.000  0.000   0.077  OGLE   
OGLE-IV            OGLE-GD-CEP-1358     248.68641   -3.45947    10985   371  263    1.9246569 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.568  0.040  11.509  0.050   0.000  0.000   0.000  0.000   0.520  -      
OGLE-IV            OGLE-GD-CEP-1354     248.80287   -4.86228    11210   464  224    2.6667761 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.596  0.082  11.545  0.087   0.000  0.000   0.000  0.000   0.468  -      
GCVS               LQ____Pup            248.87985   -2.09798     4250   101  128    4.5172403 F    8.655  0.046   8.665  0.047   0.000  0.000   0.000  0.000    8.583  0.061   8.570  0.067   8.491  0.053   0.000  0.000   0.205  OGLE   
OGLE-IV            OGLE-GD-CEP-1352     249.51253   -5.87938    10128   453  151    3.6134240 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.321  0.042  10.287  0.059  10.064  0.157   0.000  0.000   0.191  -      
ASAS               J073502-3554.9       249.58829   -7.53718     7386   280  145    4.2435367 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.855  0.075   9.854  0.080   9.765  0.118   0.000  0.000   0.123  -      
OGLE-IV            OGLE-GD-CEP-0158     249.87014   -1.92490     9264   223  134    5.2813047 F   10.092  0.050  10.059  0.052   0.000  0.000   0.000  0.000   10.104  0.068  10.100  0.063   9.981  0.146   0.000  0.000   0.223  ATLAS  
OGLE-IV            OGLE-GD-CEP-0167     249.90083   -0.79780    15347   450  502    1.0310170 1O  13.150  0.045  13.045  0.045   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.292  -      
ASAS               J075840-3330.2       249.91812   -2.12756     4369   105  130    4.4028368 F    8.781  0.039   8.739  0.039   0.000  0.000   0.000  0.000    8.674  0.063   8.666  0.081   8.579  0.051   0.000  0.000   0.211  OGLE   
ASAS               J080027-3319.2       249.95748   -1.71238     8227   181  176    2.6569317 1O  10.369  0.033  10.261  0.029   0.000  0.000   0.000  0.000   10.291  0.044  10.270  0.050  10.172  0.174   0.000  0.000   0.216  OGLE   
ASAS-SN            J074807.98-345324.7  249.99508   -4.70767     9069   421  196    2.9114015 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.966  0.102  10.941  0.103   0.000  0.000   0.000  0.000   0.404  OGLE   
ASAS               J080822-3222.6       250.04871    0.19720     3449   100  160    2.2035919 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.723  0.040   8.687  0.065   8.681  0.064   0.000  0.000   0.264  -      
OGLE-IV            OGLE-GD-CEP-1357     250.09363   -4.60484     9928   397  261    1.9692388 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.722  0.074  11.684  0.083   0.000  0.000   0.000  0.000   0.404  GAIA   
OGLE-IV            OGLE-GD-CEP-0128     250.20216   -5.39267    10656   500  285    1.7152309 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.490  0.108  11.468  0.108   0.000  0.000   0.000  0.000   0.217  ASAS-SN
OGLE-IV            OGLE-GD-CEP-0143     250.23640   -3.38904    11138   412  397    1.1710339 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.298  0.056  12.245  0.078   0.000  0.000   0.000  0.000   0.477  -      
OGLE-IV            OGLE-GD-CEP-0174     250.29503   -0.53572     8070   173  188    2.3974706 1O  10.482  0.044  10.443  0.045   0.000  0.000   0.000  0.000   10.472  0.044  10.440  0.046  10.122  0.170   0.000  0.000   0.310  ATLAS  
OGLE-IV            OGLE-GD-CEP-0175     250.29855   -0.35398     5919   143  736    0.2943865 1O  12.918  0.038  12.824  0.037   0.000  0.000   0.000  0.000   12.904  0.098  12.732  0.149   0.000  0.000   0.000  0.000   0.309  -      
GCVS               V731__Pup            250.40617    0.48244     3930   117  113    5.4648198 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.191  0.048   8.199  0.046   8.171  0.054   0.000  0.000   0.272  -      
OGLE-IV            OGLE-GD-CEP-0156     250.43580   -2.36795    12043   276  215    2.4880763 1O  11.254  0.041  11.198  0.031   0.000  0.000   0.000  0.000   11.281  0.046  11.247  0.050   0.000  0.000   0.000  0.000   0.241  ATLAS  
OGLE-IV            OGLE-GD-CEP-0136     250.49307   -4.20634    11690   484  263    2.1306654 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.997  0.081  11.934  0.095   0.000  0.000   0.000  0.000   0.444  -      
OGLE-IV            OGLE-GD-CEP-0183     250.69506    0.24686     5910   174  154    2.7191434 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.575  0.039   9.552  0.042   9.572  0.100   0.000  0.000   0.277  ATLAS  
ASAS               J080927-3315.7       250.91524   -0.09348     5104   121  151    3.5629189 F    9.379  0.054   9.327  0.052   0.000  0.000   0.000  0.000    9.321  0.085   9.315  0.082   9.197  0.107   0.000  0.000   0.207  OGLE   
OGLE-IV            OGLE-GD-CEP-0137     251.07001   -4.48602     9846   375  111    7.1662940 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.904  0.082   9.849  0.093   9.915  0.181   0.000  0.000   0.445  ASAS-SN
GCVS               HL____Pup            251.32453    0.06986     2708    83  143    3.4824724 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.982  0.053   7.962  0.051   7.919  0.061   0.000  0.000   0.162  -      
GCVS               V729__Pup            251.36075   -1.43295     4123   101  135    4.0886506 F    8.725  0.051   8.604  0.048   0.000  0.000   0.000  0.000    8.746  0.066   8.731  0.076   8.675  0.055   0.000  0.000   0.220  OGLE   
OGLE-IV            OGLE-GD-CEP-0127     251.51720   -6.25786    10677   394   74   13.7666885 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.032  0.058   9.012  0.059   8.902  0.091   0.000  0.000   0.166  ASAS-SN
OGLE-IV            OGLE-GD-CEP-0145     251.79496   -4.18317    10261   429  224    2.5205470 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.519  0.081  11.463  0.094   0.000  0.000   0.000  0.000   0.528  -      
OGLE-IV            OGLE-GD-CEP-0173     251.89902   -1.57231     8842   204  128    5.5112910 F    9.971  0.056   9.905  0.048   0.000  0.000   0.000  0.000    9.972  0.049   9.899  0.069   9.853  0.133   0.000  0.000   0.256  -      
OGLE-IV            OGLE-GD-CEP-0140     251.93323   -4.58955    10686   394  275    1.7702003 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.595  0.056  11.559  0.059   0.000  0.000   0.000  0.000   0.473  -      
OGLE-IV            OGLE-GD-CEP-0172     251.98518   -1.79200    11022   279  179    3.6634184 F   11.016  0.048  10.959  0.045   0.000  0.000   0.000  0.000   11.065  0.073  11.005  0.092   0.000  0.000   0.000  0.000   0.265  -      
GCVS               V724__Pup            252.37294   -4.77672     2979    97  109    5.5640720 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.486  0.092   7.504  0.067   7.500  0.060   7.081  0.285   0.157  -      
GCVS               RS____Pup            252.42748   -0.18715     1695    62   33   41.5244799 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   3.384  0.186   3.436  0.052   3.245  0.051   0.115  -      
OGLE-IV            OGLE-GD-CEP-0155     252.84772   -3.84781       -1     0  103    2.7750687 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  GAIA   
OGLE-IV            OGLE-GD-CEP-0144     252.89020   -4.83870    54806  3082  264    3.5363601 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   14.021  0.114  13.963  0.223   0.000  0.000   0.000  0.000   0.247  -      
OGLE-IV            OGLE-GD-CEP-0164     253.01247   -3.05515     6001   214  213    1.6935734 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.332  0.044  10.231  0.061   8.858  0.072   6.092  0.163   0.290  -      
ASAS               J074925-3814.4       253.03908   -6.15733    11826   399   89   10.5038354 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.618  0.059   9.598  0.055   9.554  0.127   0.000  0.000   0.174  OGLE   
OGLE-IV            OGLE-GD-CEP-0146     253.04691   -4.92291     4442   139  143    3.7077031 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.987  0.064   8.944  0.066   8.947  0.078   0.000  0.000   0.201  ASAS-SN
OGLE-IV            OGLE-GD-CEP-0177     253.17875   -1.75856     3549    93  180    1.8216663 1O   9.043  0.033   9.008  0.040   0.000  0.000   0.000  0.000    9.153  0.037   9.068  0.051   8.911  0.081   0.000  0.000   0.239  -      
OGLE-IV            OGLE-GD-CEP-0163     253.29426   -3.29984       -1     0  114    1.7004431 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0214     253.38216    1.53735    14639   528  266    2.0396923 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.906  0.055  11.884  0.066   0.000  0.000   0.000  0.000   0.176  GAIA   
OGLE-IV            OGLE-GD-CEP-0166     253.57557   -3.24790     9532   397  199    2.8550651 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.017  0.073  11.026  0.079   0.000  0.000   0.000  0.000   0.270  GAIA   
OGLE-IV            OGLE-GD-CEP-0171     254.09496   -3.13731     9013   299  121    6.0210898 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.867  0.055   9.848  0.054   9.827  0.142   0.000  0.000   0.282  ASAS-SN
OGLE-IV            OGLE-GD-CEP-0142     254.25298   -5.82813       -1     0  145    1.6705202 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               AT____Pup            254.32421   -1.60763     1551    42   95    6.6649973 F    0.000  0.000   5.806  0.067   0.000  0.000   0.000  0.000    5.818  0.120   5.816  0.097   5.863  0.072   5.777  0.124   0.149  -      
OGLE-IV            OGLE-GD-CEP-0165     254.39972   -3.90331    12578   488  184    3.6422711 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.301  0.071  11.249  0.080   0.000  0.000   0.000  0.000   0.273  -      
OGLE-IV            OGLE-GD-CEP-0168     254.44781   -3.46796    11994   413  245    2.1165144 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.494  0.048  11.448  0.055   0.000  0.000   0.000  0.000   0.297  -      
GCVS               NT____Pup            254.62567   -4.96870     7928   437   64   15.5556244 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.345  0.159   8.307  0.162   8.126  0.070   0.000  0.000   0.234  OGLE   
OGLE-IV            OGLE-GD-CEP-0192     255.18191   -1.59556     8552   217  137    4.7799790 F   10.046  0.054  10.093  0.043   0.000  0.000   0.000  0.000   10.149  0.078  10.105  0.069  10.008  0.150   0.000  0.000   0.281  ASAS-SN
OGLE-IV            OGLE-GD-CEP-0191     255.21438   -1.66544    10614   393  174    3.6884515 F   10.876  0.077  10.836  0.068   0.000  0.000   0.000  0.000   11.044  0.085  10.995  0.094   0.000  0.000   0.000  0.000   0.281  -      
GCVS               V730__Pup            255.39343   -2.76934     3117    95  141    3.5789952 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.308  0.067   8.250  0.061   8.252  0.058   0.000  0.000   0.253  OGLE   
GCVS               AP____Pup            255.49537   -5.71896      980    30  110    5.0842863 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.198  0.084   5.032  0.102   5.205  0.041   5.116  0.064   0.072  -      
OGLE-IV            OGLE-GD-CEP-0159     255.58047   -5.39476    12089   510  244    2.3684965 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.768  0.079  11.763  0.097   0.000  0.000   0.000  0.000   0.204  GAIA   
GCVS               DU____Pyx            255.62960    1.53972     3814   102  140    3.7064908 F    8.665  0.071   0.000  0.000   8.587  0.058   0.000  0.000    8.643  0.079   8.629  0.071   8.496  0.134   0.000  0.000   0.180  -      
OGLE-IV            OGLE-GD-CEP-0208     255.80954   -0.34591    14571   449  488    1.0107921 1O  12.969  0.079  12.903  0.109  12.682  0.213  12.824  0.189   13.025  0.061  13.009  0.098   0.000  0.000   0.000  0.000   0.234  GAIA   
OGLE-IV            OGLE-GD-CEP-0199     255.89196   -1.33104     8977   297  196    2.7858370 F   11.002  0.064  10.851  0.056   0.000  0.000   0.000  0.000   11.070  0.083  10.983  0.095   0.000  0.000   0.000  0.000   0.297  -      
OGLE-IV            OGLE-GD-CEP-0179     255.91153   -3.30864    12081   428  233    2.2367391 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.433  0.047  11.392  0.073   0.000  0.000   0.000  0.000   0.306  -      
GCVS               DX____Pyx            256.08246    2.57524     4353   143  141    3.7372519 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.894  0.065   8.883  0.078   8.854  0.086   0.000  0.000   0.147  -      
OGLE-IV            OGLE-GD-CEP-0202     256.22253   -1.28820    10985   311  124    6.2302408 F   10.243  0.080  10.182  0.038   0.000  0.000   0.000  0.000   10.349  0.046  10.301  0.057  10.302  0.218   0.000  0.000   0.305  -      
ASAS               J081156-3919.2       256.26470   -2.98568     5099   110  101    4.6961394 1O   8.536  0.040   8.465  0.042   0.000  0.000   0.000  0.000    8.462  0.040   8.419  0.049   8.403  0.102   0.000  0.000   0.312  -      
OGLE-IV            OGLE-GD-CEP-0209     256.52561   -0.79383     8028   217  175    3.1564204 F   10.559  0.083  10.512  0.076   0.000  0.000   0.000  0.000   10.562  0.084  10.498  0.097  10.208  0.180   0.000  0.000   0.285  -      
ASAS               J082127-3825.3       256.55349   -0.94658     4916   117  138    3.9611749 F    9.190  0.059   9.115  0.057   0.000  0.000   0.000  0.000    9.154  0.059   9.124  0.079   9.067  0.100   0.000  0.000   0.284  OGLE   
ASAS               J082117-3845.3       256.80899   -1.16200     5153   158  120    5.0303008 F    8.879  0.072   8.813  0.063   0.000  0.000   0.000  0.000    9.010  0.058   9.002  0.059   8.940  0.097   0.000  0.000   0.301  OGLE   
ASAS               J084412-3528.4       256.88090    4.46100     3330   106   93    7.2153924 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.309  0.115   7.358  0.038   7.366  0.037   7.114  0.283   0.124  -      
OGLE-IV            OGLE-GD-CEP-0162     257.11530   -6.07152    12433   470  187    3.5163665 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.279  0.066  11.248  0.073   0.000  0.000   0.000  0.000   0.202  -      
OGLE-IV            OGLE-GD-CEP-0204     257.14221   -1.55344     5952   143  130    4.5639974 F    9.453  0.066   9.379  0.067   0.000  0.000   0.000  0.000    9.366  0.078   9.331  0.076   9.343  0.119   0.000  0.000   0.330  -      
OGLE-IV            OGLE-GD-CEP-0193     257.16305   -2.89962     4637   114  145    3.6310264 F    9.197  0.058   9.113  0.060   0.000  0.000   0.000  0.000    9.250  0.088   9.160  0.077   9.156  0.098   0.000  0.000   0.336  -      
OGLE-IV            OGLE-GD-CEP-0160     257.33526   -6.37351    10782   399  151    4.5473615 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.603  0.047  10.582  0.056  10.451  0.209   0.000  0.000   0.173  GAIA   
OGLE-IV            OGLE-GD-CEP-0226     257.51394    0.41231     5986   128  158    3.3443833 F    9.911  0.055   9.849  0.064   9.754  0.057   9.796  0.060    9.794  0.069   9.714  0.073   9.560  0.166   0.000  0.000   0.302  -      
ASAS               J083908-3722.5       257.76143    2.49024     7041   256  144    4.0659662 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.804  0.081   9.814  0.088   9.807  0.128   0.000  0.000   0.158  OGLE   
2MASS              J08253562-3920085    257.76556   -0.80907     9338   234  185    3.0747618 F   10.929  0.061  10.901  0.057   0.000  0.000   0.000  0.000   10.969  0.084  10.890  0.080   0.000  0.000   0.000  0.000   0.323  OGLE   
OGLE-IV            OGLE-GD-CEP-0182     257.92883   -4.50789    12050   444  261    1.9446023 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.620  0.058  11.593  0.067   0.000  0.000   0.000  0.000   0.296  GAIA   
OGLE-IV            OGLE-GD-CEP-0236     257.95111    0.96071     5521   117  147    3.6426243 F    9.564  0.061   9.563  0.063   9.431  0.061   9.448  0.053    9.514  0.108   9.465  0.075   9.434  0.123   0.000  0.000   0.260  -      
ASAS-SN            J075909.12-431030.6  258.26336   -7.06600    11808   469  208    2.9291627 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.344  0.071  11.359  0.073   0.000  0.000   0.000  0.000   0.087  -      
OGLE-IV            OGLE-GD-CEP-0215     258.31351   -1.74516     9832   278  163    3.0603405 1O  10.722  0.051  10.499  0.026   0.000  0.000   0.000  0.000   10.585  0.031  10.482  0.044   0.000  0.000   0.000  0.000   0.403  -      
OGLE-IV            OGLE-GD-CEP-0195     258.33146   -3.46738    11764   433  300    1.6307314 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.902  0.059  11.801  0.062   0.000  0.000   0.000  0.000   0.385  -      
OGLE-IV            OGLE-GD-CEP-0243     258.49312    0.93537     3671    67  152    2.3088779 1O   8.784  0.047   8.827  0.052   8.765  0.043   8.718  0.037    8.833  0.046   8.770  0.046   8.756  0.060   0.000  0.000   0.275  -      
OGLE-IV            OGLE-GD-CEP-0186     258.54476   -4.49623    12274   502  151    4.7645518 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.881  0.085  10.832  0.081   0.000  0.000   0.000  0.000   0.300  GAIA   
OGLE-IV            OGLE-GD-CEP-0232     258.59922    0.09218     6670   145  188    2.0377622 1O  10.339  0.052  10.252  0.103  10.160  0.055  10.211  0.044   10.334  0.043  10.265  0.045  10.308  0.277   0.000  0.000   0.328  -      
GCVS               V520__Vel            258.75530    1.01007     1835    49   65   12.9592684 F    0.000  0.000   0.000  0.000   5.261  0.058   5.244  0.055    5.343  0.081   5.089  0.127   5.335  0.051   5.304  0.091   0.238  -      
OGLE-IV            OGLE-GD-CEP-0190     258.85500   -4.20640     6997   220   86    9.2087391 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.763  0.074   8.691  0.071   8.720  0.071   0.000  0.000   0.324  -      
GAIA               5521400228203695232  258.89533   -4.37075    13028   512  464    1.0019138 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.753  0.068  12.735  0.083   0.000  0.000   0.000  0.000   0.294  OGLE   
OGLE-IV            OGLE-GD-CEP-0253     258.90996    1.58740     6052   165  140    4.0404248 F    9.673  0.047   0.000  0.000   9.557  0.047   0.000  0.000    9.500  0.074   9.460  0.066   9.464  0.091   0.000  0.000   0.262  ASAS-SN
GCVS               CO____Vel            259.03494   -0.75161     2281    54  124    4.2755229 F    7.412  0.062   7.308  0.057   0.000  0.000   0.000  0.000    7.417  0.069   7.407  0.102   7.372  0.046   7.055  0.295   0.289  OGLE   
OGLE-IV            OGLE-GD-CEP-0176     259.20626   -5.70245    12408   452  324    1.5025438 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.946  0.051  11.958  0.061   0.000  0.000   0.000  0.000   0.113  ASAS-SN
GCVS               CE____Pup            259.21453   -4.41903    12224   470   31   49.3224331 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.499  0.141   7.574  0.069   7.532  0.051   0.000  0.000   0.288  -      
OGLE-IV            OGLE-GD-CEP-0257     259.22553    1.55663    48504  6304  128    5.5543280 1O  13.264  0.056   0.000  0.000  12.696  0.122   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.300  -      
OGLE-IV            OGLE-GD-CEP-0189     259.27457   -4.56649     9609   389  151    4.2483215 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.516  0.042  10.502  0.057  10.310  0.195   0.000  0.000   0.288  ASAS-SN
OGLE-IV            OGLE-GD-CEP-0203     259.28858   -3.28600     7875   279  227    1.6994465 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.968  0.054  10.881  0.058   0.000  0.000   0.000  0.000   0.391  -      
OGLE-IV            OGLE-GD-CEP-0218     259.62482   -2.45072     3421    69  131    2.8615786 1O   8.374  0.041   8.339  0.042   0.000  0.000   0.000  0.000    8.421  0.047   8.355  0.050   8.386  0.047   0.000  0.000   0.375  -      
OGLE-IV            OGLE-GD-CEP-0200     259.62805   -3.78350    10794   726  251    1.8621471 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.445  0.196  11.444  0.161   0.000  0.000   0.000  0.000   0.334  -      
OGLE-IV            OGLE-GD-CEP-0268     259.73921    1.77706     6095   220  471    0.5070426 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.087  0.057  12.062  0.063  10.152  0.183   0.000  0.000   0.271  -      
OGLE-IV            OGLE-GD-CEP-0262     259.75735    1.34909     5356    97  156    2.4440070 1O   9.604  0.049   9.543  0.052   9.503  0.044   9.509  0.036    9.566  0.040   9.501  0.040   9.518  0.114   0.000  0.000   0.330  -      
GCVS               BH____Vel            259.76873   -1.25575     4118   103   94    7.2014004 F    7.919  0.043   7.929  0.042   0.000  0.000   0.000  0.000    8.032  0.039   8.009  0.041   7.862  0.069   0.000  0.000   0.346  OGLE   
OGLE-IV            OGLE-GD-CEP-0212     259.86124   -3.01286    10098   240  284    1.5055194 1O  11.748  0.051  11.632  0.056   0.000  0.000   0.000  0.000   11.736  0.056  11.641  0.068   0.000  0.000   0.000  0.000   0.436  -      
OGLE-IV            OGLE-GD-CEP-0181     259.97002   -5.84003    13310   543  250    2.3421808 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.934  0.085  11.937  0.071   0.000  0.000   0.000  0.000   0.106  GAIA   
OGLE-IV            OGLE-GD-CEP-0241     260.10890   -0.36161     5409   124  139    3.9371646 F    9.652  0.071   9.544  0.064   9.522  0.066   9.515  0.056    9.695  0.078   9.624  0.071   9.639  0.115   0.000  0.000   0.727  -      
OGLE-IV            OGLE-GD-CEP-0256     260.16237    0.72723     2031    55   81    8.7518987 F    0.000  0.000   0.000  0.000   6.161  0.055   6.155  0.050    6.285  0.094   6.001  0.135   6.155  0.042   5.804  0.116   0.463  -      
OGLE-IV            OGLE-GD-CEP-0227     260.20876   -1.49270     8244   243  184    2.8711521 F   10.875  0.057  10.753  0.046   0.000  0.000   0.000  0.000   10.936  0.083  10.880  0.087   0.000  0.000   0.000  0.000   0.508  -      
OGLE-IV            OGLE-GD-CEP-0221     260.29660   -2.41802     5018   131  129    4.4215635 F    9.181  0.058   9.087  0.052   0.000  0.000   0.000  0.000    9.276  0.061   9.203  0.066   9.174  0.101   0.000  0.000   0.552  -      
OGLE-IV            OGLE-GD-CEP-0185     260.32582   -5.65775    13378   498  236    2.5405104 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.867  0.068  11.840  0.062   0.000  0.000   0.000  0.000   0.149  GAIA   
OGLE-IV            OGLE-GD-CEP-0230     260.49420   -1.42290     5903   158  401    0.6224276 1O  11.815  0.052  11.690  0.040   0.000  0.000   0.000  0.000   11.843  0.043  11.804  0.055   0.000  0.000   0.000  0.000   0.359  -      
OGLE-IV            OGLE-GD-CEP-0201     260.57526   -4.37888    13193   526  228    2.6520906 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.861  0.076  11.818  0.084   0.000  0.000   0.000  0.000   0.294  -      
GCVS               V519__Vel            260.58183   -0.74616     1554    31  215    1.1666093 1O   7.932  0.052   7.889  0.033   0.000  0.000   0.000  0.000    7.873  0.046   7.876  0.029   7.865  0.033   0.000  0.000   0.207  -      
OGLE-IV            OGLE-GD-CEP-0196     260.60043   -4.95465    13423   465  220    2.8088062 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.750  0.044  11.732  0.060   0.000  0.000   0.000  0.000   0.186  -      
ASAS-SN            J081259.73-442549.5  260.66513   -5.61171    10308   446  156    4.1205702 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.646  0.085  10.617  0.091  10.491  0.224   0.000  0.000   0.163  OGLE   
ASAS               J085049-3926.7       260.80741    2.99940     5310   173  147    2.6304564 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.413  0.048   9.382  0.053   9.333  0.099   0.000  0.000   0.280  OGLE   
OGLE-IV            OGLE-GD-CEP-0180     261.13762   -6.58991       -1     0  109    2.5511577 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  GAIA   
OGLE-IV            OGLE-GD-CEP-0240     261.21248   -1.27816     4490    95  115    3.6862234 1O   8.670  0.046   8.607  0.044   0.000  0.000   0.000  0.000    8.712  0.040   8.656  0.045   8.622  0.062   0.000  0.000   0.494  -      
OGLE-IV            OGLE-GD-CEP-0223     261.26516   -2.65723     5664   147  181    2.5649976 F   10.157  0.065  10.087  0.057   0.000  0.000   0.000  0.000   10.203  0.070  10.163  0.068  10.229  0.210   0.000  0.000   0.436  -      
GCVS               MY____Pup            261.31335  -12.85780      747    26   81    5.6945273 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   3.487  0.373   3.893  0.022   3.825  0.033   0.072  -      
OGLE-IV            OGLE-GD-CEP-0206     261.57128   -4.41525    12557   459  294    1.6816079 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.862  0.062  11.828  0.064   0.000  0.000   0.000  0.000   0.181  -      
OGLE-IV            OGLE-GD-CEP-0198     261.76288   -5.32638    11413   442  199    3.0059025 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.302  0.068  11.281  0.080   0.000  0.000   0.000  0.000   0.185  GAIA   
OGLE-IV            OGLE-GD-CEP-0248     261.82094   -0.92659     5580   141  168    2.8780527 F   10.224  0.070  10.109  0.058   0.000  0.000   0.000  0.000   10.274  0.061  10.177  0.080  10.141  0.188   0.000  0.000   0.887  -      
OGLE-IV            OGLE-GD-CEP-0222     261.95001   -3.39041     3835   130  144    3.4620867 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.936  0.041   8.884  0.049   8.812  0.080   0.000  0.000   0.475  -      
OGLE-IV            OGLE-GD-CEP-0229     261.96866   -2.69325     6145   196  111    5.8155835 F    9.239  0.057   9.119  0.058   0.000  0.000   0.000  0.000    9.412  0.075   9.311  0.087   9.215  0.096   0.000  0.000   0.580  -      
OGLE-IV            OGLE-GD-CEP-0239     262.03833   -1.91255     5483   130  129    3.2003192 1O   9.368  0.044   9.332  0.034   0.000  0.000   0.000  0.000    9.458  0.041   9.362  0.046   9.532  0.125   0.000  0.000   0.652  -      
OGLE-IV            OGLE-GD-CEP-0217     262.12322   -4.20942     5836   182  113    5.5914208 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.086  0.056   9.039  0.057   9.021  0.073   0.000  0.000   0.348  ASAS-SN
OGLE-IV            OGLE-GD-CEP-0279     262.16433    1.03490     7356   190  143    4.0545234 F   10.290  0.089  10.181  0.079   9.990  0.067  10.110  0.070   10.329  0.075  10.222  0.087   0.000  0.000   0.000  0.000   0.771  -      
OGLE-IV            OGLE-GD-CEP-0263     262.31285   -0.52847     3427    78  128    4.1631883 F    8.505  0.056   8.488  0.055   0.000  0.000   0.000  0.000    8.573  0.067   8.492  0.094   8.529  0.073   0.000  0.000   0.702  -      
GCVS               AH____Vel            262.44087   -6.95955      702    22   97    4.2272736 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.184  0.089   3.548  0.715   4.170  0.052   4.155  0.040   0.057  -      
OGLE-IV            OGLE-GD-CEP-0254     262.46901   -1.12890     2520    53  132    3.8210059 F    7.739  0.036   7.782  0.035   0.000  0.000   0.000  0.000    7.760  0.042   7.816  0.040   7.783  0.033   0.000  0.000   0.295  -      
ASAS               J083130-4429.3       262.59269   -2.92601     5055   109  106    4.2181385 1O   8.863  0.047   8.768  0.045   0.000  0.000   0.000  0.000    8.849  0.055   8.827  0.049   8.793  0.064   0.000  0.000   0.674  OGLE   
OGLE-IV            OGLE-GD-CEP-0275     262.67392    0.25579     3310    68  150    3.1671637 F    8.892  0.066   8.799  0.069   8.753  0.068   8.759  0.060    8.868  0.074   8.772  0.077   8.829  0.094   0.000  0.000   0.717  -      
OGLE-IV            OGLE-GD-CEP-0261     262.86779   -1.15289     8386   251  142    4.3151801 F   10.370  0.088  10.269  0.061   0.000  0.000   0.000  0.000   10.200  0.066  10.117  0.069   0.000  0.000   0.000  0.000   0.408  -      
GCVS               RZ____Vel            262.88198   -1.91076     1411    57   49   20.4009397 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.045  0.174   3.781  0.265   4.020  0.092   3.933  0.090   0.131  -      
OGLE-IV            OGLE-GD-CEP-0238     262.95118   -2.65480     5714   164  145    3.6679687 F    9.577  0.060   9.585  0.067   0.000  0.000   0.000  0.000    9.685  0.068   9.634  0.068   9.128  0.231   0.000  0.000   0.339  -      
GCVS               AP____Vel            262.97919   -1.36482     1631    40  147    3.1277594 F    7.010  0.066   6.979  0.057   0.000  0.000   0.000  0.000    6.911  0.160   7.008  0.069   7.042  0.056   6.946  0.289   0.128  -      
OGLE-IV            OGLE-GD-CEP-0269     263.07829   -0.75348     2991    77   99    6.3506305 F    7.540  0.063   7.499  0.064   0.000  0.000   0.000  0.000    7.595  0.118   7.551  0.079   7.546  0.092   6.946  0.268   0.523  -      
OGLE-IV            OGLE-GD-CEP-0213     263.08394   -5.22237    13727   540  341    1.4468975 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.232  0.076  12.205  0.078   0.000  0.000   0.000  0.000   0.107  -      
OGLE-IV            OGLE-GD-CEP-0197     263.14469   -6.58541    12607   456  369    1.2743054 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.232  0.050  12.233  0.071   0.000  0.000   0.000  0.000   0.124  -      
ASAS-SN            J082217.31-461941.1  263.16069   -5.30903     7514   264  325    0.9576914 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.531  0.046  11.524  0.069   0.000  0.000   0.000  0.000   0.129  OGLE   
ASAS               J084127-4353.6       263.19034   -1.14425     5468   182   45   25.3647836 F    6.845  0.083   6.835  0.082   0.000  0.000   0.000  0.000    6.767  0.284   6.912  0.110   7.019  0.092   6.802  0.238   0.584  OGLE   
OGLE-IV            OGLE-GD-CEP-0220     263.21452   -4.55490       -1     0   96    3.0842422 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               AX____Vel            263.22869   -7.69496     1311    45  133    3.6732894 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.314  0.118   6.144  0.114   6.284  0.055   6.184  0.131   0.064  -      
OGLE-IV            OGLE-GD-CEP-0267     263.41079   -1.18505     7805   237  151    3.7879099 F   10.456  0.078  10.311  0.074   0.000  0.000   0.000  0.000   10.321  0.106  10.231  0.109  10.078  0.175   0.000  0.000   0.540  -      
OGLE-IV            OGLE-GD-CEP-0289     263.71252    0.50967     6036   161   69   12.7497631 F    8.288  0.072   8.380  0.080   8.219  0.073   8.170  0.070    8.228  0.112   8.184  0.105   7.958  0.111   6.332  0.189   0.965  -      
GCVS               BQ____Vel            263.95220   -5.88590    13487   638  193    3.3724785 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.432  0.101  11.433  0.122   0.000  0.000   0.000  0.000   0.072  OGLE   
OGLE-IV            OGLE-GD-CEP-0266     263.96445   -1.70833     5910   153  164    3.0196549 F   10.081  0.072  10.010  0.069   0.000  0.000   0.000  0.000   10.048  0.093   9.960  0.097   9.943  0.154   0.000  0.000   0.476  -      
OGLE-IV            OGLE-GD-CEP-0216     264.08599   -5.60571    12886   638  287    1.8338873 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.207  0.105  12.236  0.123   0.000  0.000   0.000  0.000   0.117  GAIA   
OGLE-IV            OGLE-GD-CEP-0251     264.10217   -2.41899     6018   164  125    4.7282171 F    9.499  0.068   9.368  0.063   0.000  0.000   0.000  0.000    9.500  0.076   9.444  0.089   9.320  0.113   0.000  0.000   0.471  -      
OGLE-IV            OGLE-GD-CEP-0234     264.18061   -3.74935     5464   468  215    1.4618237 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.450  0.180  10.369  0.128   9.965  0.179   0.000  0.000   0.237  -      
OGLE-IV            OGLE-GD-CEP-0224     264.19781   -4.56934    12967   555  221    2.7166760 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.662  0.069  11.703  0.089   0.000  0.000   0.000  0.000   0.116  ASAS-SN
OGLE-IV            OGLE-GD-CEP-0290     264.49377   -0.12253     7757   246  211    1.7832178 1O  11.211  0.062  11.012  0.063  10.851  0.080  10.913  0.056   10.861  0.045  10.777  0.060   9.706  0.144   0.000  0.000   0.636  -      
GCVS               T_____Ant            264.53698   11.12412     3020   113  103    5.8983587 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.379  0.083   7.476  0.092   7.362  0.054   0.000  0.000   0.061  -      
OGLE-IV            OGLE-GD-CEP-0233     264.57279   -4.12371    13194   578  244    2.3658699 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.943  0.095  11.926  0.096   0.000  0.000   0.000  0.000   0.167  GAIA   
OGLE-IV            OGLE-GD-CEP-0245     264.67744   -3.55535    11360   391  291    1.5353096 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.775  0.047  11.749  0.057   0.000  0.000   0.000  0.000   0.182  -      
OGLE-IV            OGLE-GD-CEP-0242     264.80282   -3.78879    12775   454  234    2.2012689 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.485  0.049  11.475  0.063  10.347  0.224   0.000  0.000   0.158  -      
OGLE-IV            OGLE-GD-CEP-0300     264.86244    0.99545     5675   132  109    5.8525329 F    9.241  0.073   9.136  0.066   8.963  0.067   9.016  0.059    9.245  0.082   9.124  0.071   9.207  0.094   0.000  0.000   0.834  -      
OGLE-IV            OGLE-GD-CEP-0276     264.95678   -1.44446     3937    77  152    3.1396508 F    9.093  0.074   9.044  0.059   8.942  0.068   8.954  0.061    9.026  0.062   8.962  0.061   9.003  0.079   0.000  0.000   0.329  -      
OGLE-IV            OGLE-GD-CEP-0280     265.19470   -1.36951     8931   191   80   10.7428844 F    9.276  0.054   9.173  0.062   9.062  0.076   9.072  0.062    9.201  0.065   9.118  0.074   9.091  0.085   0.000  0.000   0.559  -      
OGLE-IV            OGLE-GD-CEP-0284     265.24103   -1.10060     9849   228  190    2.3752370 1O  11.077  0.060  11.017  0.039  10.919  0.065  10.978  0.060   10.881  0.061  10.850  0.048   0.000  0.000   0.000  0.000   0.454  -      
OGLE-IV            OGLE-GD-CEP-0272     265.25714   -2.06124     7625   177  194    1.9675750 1O  10.644  0.056  10.610  0.053   0.000  0.000   0.000  0.000   10.639  0.053  10.627  0.058   0.000  0.000   0.000  0.000   0.315  GAIA   
OGLE-IV            OGLE-GD-CEP-0285     265.30793   -1.01018     4452    97  106    5.8757500 F    8.491  0.052   8.425  0.056   8.385  0.061   8.379  0.056    8.526  0.084   8.493  0.102   8.353  0.068   0.000  0.000   0.428  -      
OGLE-IV            OGLE-GD-CEP-0228     265.48387   -5.28767    16211   648  245    2.5964096 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.210  0.066  12.230  0.081   0.000  0.000   0.000  0.000   0.101  -      
GCVS               SX____Vel            265.49365   -2.17907     2067    61   77    9.5506149 F    6.013  0.075   5.892  0.123   0.000  0.000   0.000  0.000    5.850  0.112   5.680  0.153   5.831  0.042   5.801  0.101   0.053  -      
OGLE-IV            OGLE-GD-CEP-0292     265.52877   -0.43736     7157   150  202    1.7993691 1O  10.832  0.061  10.693  0.063  10.613  0.057  10.672  0.049   10.781  0.048  10.723  0.051   0.000  0.000   0.000  0.000   0.547  -      
GCVS               T_____Vel            265.54491   -3.77760     1077    37  116    4.6398383 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.512  0.117   5.354  0.116   5.527  0.069   5.452  0.106   0.039  -      
OGLE-IV            OGLE-GD-CEP-0283     265.56235   -1.48524     5340   144   70   11.9195720 F    8.013  0.069   7.804  0.069   0.000  0.000   0.000  0.000    7.883  0.062   7.890  0.066   7.886  0.066   0.000  0.000   0.538  -      
GCVS               AM____Vel            265.65425   -4.29434    10016   383  103    7.5230478 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.694  0.068   9.719  0.072   9.603  0.113   0.000  0.000   0.115  OGLE   
OGLE-IV            OGLE-GD-CEP-0259     265.65695   -3.36088     8435   303  155    3.6707099 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.491  0.049  10.481  0.057  10.426  0.265   0.000  0.000   0.419  GAIA   
OGLE-IV            OGLE-GD-CEP-0247     265.70566   -3.92222    14589   634  324    1.6490049 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.612  0.092  12.619  0.093   0.000  0.000   0.000  0.000   0.075  -      
GAIA               5329778887909167232  265.82313   -2.06489    11799   376  222    2.5252835 F   11.746  0.081  11.674  0.082   0.000  0.000   0.000  0.000   11.806  0.102  11.755  0.160   0.000  0.000   0.000  0.000   0.370  OGLE   
OGLE-IV            OGLE-GD-CEP-0235     265.88874   -4.94214    27698  1055  243    2.7606576 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.841  0.054  12.841  0.084   0.000  0.000   0.000  0.000   0.174  -      
OGLE-IV            OGLE-GD-CEP-0286     265.93769   -1.43070     7673   211  153    3.6111366 F   10.248  0.097  10.170  0.056   0.000  0.000   0.000  0.000   10.272  0.085  10.228  0.091  10.174  0.197   0.000  0.000   0.233  -      
OGLE-IV            OGLE-GD-CEP-0299     265.94915   -0.03566     8273   170  163    2.6208824 1O  10.689  0.048  10.534  0.048  10.465  0.063  10.498  0.048   10.687  0.033  10.581  0.054  10.362  0.213   0.000  0.000   0.742  -      
OGLE-IV            OGLE-GD-CEP-0260     265.95811   -3.54923     7306   269  127    4.8276754 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.640  0.051   9.677  0.055   9.547  0.099   0.000  0.000   0.127  ASAS-SN
OGLE-IV            OGLE-GD-CEP-0314     266.01308    1.50669     7358   351  131    4.5878008 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.100  0.104  10.037  0.113   9.934  0.204   0.000  0.000   0.753  -      
ASAS               J084951-4627.2       266.11683   -1.58241     3842    73  109    3.7888523 1O   8.150  0.039   8.118  0.035   0.000  0.000   0.000  0.000    8.117  0.030   8.104  0.044   8.071  0.038   0.000  0.000   0.190  -      
OGLE-IV            OGLE-GD-CEP-0265     266.16236   -3.44548     8987   399  173    3.1754354 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.720  0.095  10.711  0.095   0.000  0.000   0.000  0.000   0.224  ASAS-SN
GCVS               SW____Vel            266.19477   -3.00291     2283    91   46   23.4069247 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.764  0.372   4.761  0.159   4.882  0.062   4.794  0.116   0.114  -      
OGLE-IV            OGLE-GD-CEP-0270     266.45811   -3.22977    14994   608  316    1.6196646 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.310  0.059  12.336  0.074   9.793  0.129   0.000  0.000   0.237  -      
OGLE-IV            OGLE-GD-CEP-0281     266.47362   -2.37434     6119   205  146    3.6290080 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.729  0.043   9.750  0.042   9.684  0.121   0.000  0.000   0.278  -      
OGLE-IV            OGLE-GD-CEP-0302     266.55783   -0.15972     7915   203  347    0.8716887 1O  12.112  0.043  12.091  0.060  11.858  0.068  12.007  0.071   12.210  0.061  12.144  0.063   0.000  0.000   0.000  0.000   0.686  -      
OGLE-IV            OGLE-GD-CEP-0237     266.73987   -5.47088    16978  1050  116    5.2853187 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.843  0.067  10.967  0.325   0.000  0.000   0.000  0.000   0.194  -      
OGLE-IV            OGLE-GD-CEP-0303     266.89293   -0.42418     5599   130  139    3.8402430 F    9.808  0.054   9.734  0.065   9.552  0.058   9.630  0.056    9.672  0.072   9.565  0.083   9.473  0.107   0.000  0.000   0.722  -      
OGLE-IV            OGLE-GD-CEP-0246     266.91472   -5.12886    11780   516  212    2.6657893 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.643  0.092  11.622  0.089   0.000  0.000   0.000  0.000   0.379  ASAS-SN
OGLE-IV            OGLE-GD-CEP-0274     266.95858   -3.28975    39525  2005  171    4.2379127 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.080  0.054  13.151  0.113   0.000  0.000   0.000  0.000   0.373  -      
OGLE-IV            OGLE-GD-CEP-0273     266.99321   -3.33833    12037   427  197    2.5682411 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.255  0.051  11.222  0.051   0.000  0.000   0.000  0.000   0.373  -      
ASAS-SN            J084241.80-484110.2  267.10954   -3.91811       -1     0   44   10.0320967 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0288     267.26716   -2.44408    10698   406  127    4.1703867 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.302  0.043  10.189  0.114   0.000  0.000   0.000  0.000   0.346  -      
OGLE-IV            OGLE-GD-CEP-0297     267.34345   -1.31455     8985   196  110    4.6644428 1O   9.855  0.130   9.728  0.078   9.760  0.052   9.817  0.048    9.860  0.040   9.766  0.048   9.746  0.152   0.000  0.000   0.493  -      
OGLE-IV            OGLE-GD-CEP-0250     267.57432   -5.16414       -1     0  126    2.0447634 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  GAIA   
OGLE-IV            OGLE-GD-CEP-0252     267.59581   -5.06640    14041   563  201    3.1847018 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.664  0.065  11.669  0.087   0.000  0.000   0.000  0.000   0.190  GAIA   
GCVS               CP____Vel            267.65122   -3.19264     5589   166   79    9.8427028 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.150  0.057   8.139  0.055   8.143  0.055   0.000  0.000   0.320  -      
OGLE-IV            OGLE-GD-CEP-0282     267.69120   -3.21705    12470   434  304    1.5394665 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.092  0.043  12.058  0.058   0.000  0.000   0.000  0.000   0.394  -      
OGLE-IV            OGLE-GD-CEP-0291     267.74734   -2.54689     6902   241  155    3.3989482 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.127  0.065  10.096  0.068  10.140  0.182   0.000  0.000   0.348  -      
GCVS               V527__Vel            267.84337    0.27882     3056    62   96    6.6283236 F    7.489  0.062   7.517  0.064   7.390  0.054   7.393  0.050    7.403  0.110   7.442  0.054   7.401  0.041   7.023  0.269   0.409  -      
OGLE-IV            OGLE-GD-CEP-0295     268.05982   -2.19865    11759   370  157    4.2045967 F   11.121  0.058  11.067  0.057   0.000  0.000   0.000  0.000   11.285  0.078  11.158  0.072   0.000  0.000   0.000  0.000   0.641  -      
OGLE-IV            OGLE-GD-CEP-0320     268.07459    1.04929     4832   183  210    1.8628250 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.296  0.078  10.250  0.079  10.249  0.209   0.000  0.000   0.497  -      
OGLE-IV            OGLE-GD-CEP-0249     268.10086   -5.57214       -1     0  101    2.0306328 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  GAIA   
OGLE-IV            OGLE-GD-CEP-0296     268.13870   -2.11554     5934   143  127    4.5022655 F    9.679  0.065   9.548  0.061   0.000  0.000   0.000  0.000    9.667  0.056   9.560  0.054   9.447  0.104   0.000  0.000   0.752  -      
OGLE-IV            OGLE-GD-CEP-0308     268.17483   -0.83470     5245   116  119    4.8898469 F    9.565  0.071   9.440  0.076   9.319  0.073   9.301  0.067    9.494  0.071   9.353  0.075   0.000  0.000   0.000  0.000   1.193  -      
OGLE-IV            OGLE-GD-CEP-0278     268.21678   -3.85714     8439   300  227    1.6263844 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.299  0.058  11.205  0.056   9.995  0.364   0.000  0.000   0.602  -      
OGLE-IV            OGLE-GD-CEP-0304     268.33262   -1.58232    10669   254  129    5.3732715 F   10.721  0.053  10.630  0.045   0.000  0.000   0.000  0.000   10.739  0.053  10.685  0.069   0.000  0.000   0.000  0.000   0.845  -      
OGLE-IV            OGLE-GD-CEP-0310     268.42569   -0.78992     4525   108  136    3.8041076 F    9.671  0.058   9.636  0.062   9.482  0.062   9.543  0.058    9.825  0.069   9.668  0.086   9.256  0.178   0.000  0.000   1.531  -      
OGLE-IV            OGLE-GD-CEP-0307     268.58578   -1.56565    15314   358  208    2.6345902 1O  11.896  0.034  11.819  0.036   0.000  0.000   0.000  0.000   11.829  0.054  11.874  0.066   0.000  0.000   6.802  0.252   0.576  -      
OGLE-IV            OGLE-GD-CEP-0315     268.75958   -0.66476     4601    98  133    2.8038123 1O   9.387  0.056   9.283  0.058   9.181  0.051   9.211  0.046    9.380  0.050   9.239  0.057   9.342  0.134   0.000  0.000   0.924  -      
GCVS               ST____Vel            268.81305   -4.78825     1751    52  101    5.8582837 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.374  0.070   6.265  0.129   6.344  0.053   6.235  0.127   0.279  -      
OGLE-IV            OGLE-GD-CEP-0306     269.15084   -2.21096     5559   127  144    2.6068354 1O   9.615  0.051   9.561  0.050   0.000  0.000   0.000  0.000    9.618  0.048   9.588  0.049   9.777  0.152   0.000  0.000   0.438  -      
OGLE-IV            OGLE-GD-CEP-0333     269.18888    0.61647     4977   320  176    1.8386894 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.342  0.045  10.243  0.063   9.848  0.177   0.000  0.000   1.168  -      
ASAS               J084304-5117.9       269.21502   -5.47402     2960    83  171    1.7413218 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.661  0.035   8.652  0.047   8.629  0.054   0.000  0.000   0.146  -      
OGLE-IV            OGLE-GD-CEP-0323     269.33774    0.00391     6408   133  170    2.1177662 1O  10.579  0.045  10.509  0.054  10.405  0.056  10.421  0.039   10.663  0.054  10.552  0.049   0.000  0.000   0.000  0.000   1.087  -      
OGLE-IV            OGLE-GD-CEP-0339     269.54857    0.99318     1943    66   74   10.1734192 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.868  0.096   5.609  0.113   5.797  0.040   5.689  0.100   0.279  -      
OGLE-IV            OGLE-GD-CEP-0287     269.58214   -4.35257     9017   339  224    1.7012636 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.179  0.054  11.180  0.056   0.000  0.000   0.000  0.000   0.305  GAIA   
OGLE-IV            OGLE-GD-CEP-0258     269.75151   -6.47487    13603   661  323    1.5304777 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.627  0.112  12.626  0.114   0.000  0.000   0.000  0.000   0.184  ASAS-SN
OGLE-IV            OGLE-GD-CEP-0271     269.80837   -5.72748    16613   659  220    2.9847886 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.115  0.069  12.110  0.083   0.000  0.000   0.000  0.000   0.174  GAIA   
OGLE-IV            OGLE-GD-CEP-0334     269.88378    0.13354     5209   108  196    1.5689079 1O  10.580  0.049  10.425  0.061  10.339  0.068  10.361  0.058   10.603  0.044  10.473  0.054  10.085  0.177   0.000  0.000   1.032  -      
OGLE-IV            OGLE-GD-CEP-0313     269.95348   -2.09860     9585   219  163    2.7456680 1O  10.969  0.038  10.830  0.033   0.000  0.000   0.000  0.000   11.013  0.037  10.864  0.049   0.000  0.000   0.000  0.000   0.857  -      
OGLE-IV            OGLE-GD-CEP-0329     270.01908   -0.47815    13446   363  167    3.3039875 1O  11.418  0.048  11.413  0.074  11.295  0.062  11.387  0.081   11.615  0.064  11.526  0.059   0.000  0.000   0.000  0.000   1.016  -      
OGLE-IV            OGLE-GD-CEP-0331     270.08063   -0.48786     5729   116  189    1.7155862 1O  10.649  0.044  10.531  0.060  10.406  0.061  10.458  0.047   10.532  0.055  10.429  0.055  10.160  0.183   0.000  0.000   0.963  -      
OGLE-IV            OGLE-GD-CEP-0328     270.15038   -0.62480    11815   568  351    1.1842111 1O  12.664  0.058  12.777  0.101   0.000  0.000  12.568  0.186   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.984  -      
OGLE-IV            OGLE-GD-CEP-0298     270.18550   -3.70029     9965   351  324    1.1059760 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.030  0.045  12.016  0.056   0.000  0.000   0.000  0.000   0.302  -      
OGLE-IV            OGLE-GD-CEP-0294     270.45023   -4.36698    13016   536  171    3.8600704 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.317  0.077  11.302  0.078   0.000  0.000   0.000  0.000   0.346  -      
OGLE-IV            OGLE-GD-CEP-0324     270.54131   -1.10110     3529    84   97    6.4969275 F    8.070  0.062   7.939  0.088   7.827  0.060   7.901  0.058    7.846  0.066   7.796  0.093   7.918  0.067   0.000  0.000   0.723  -      
OGLE-IV            OGLE-GD-CEP-0301     270.55348   -3.67816    10204   425   71   13.4181900 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.087  0.090   9.105  0.057   8.974  0.084   0.000  0.000   0.410  -      
OGLE-IV            OGLE-GD-CEP-0327     270.71562   -1.16175     7065   178  100    6.8654413 F    9.479  0.076   9.351  0.047   9.313  0.061   9.312  0.048    9.618  0.076   9.469  0.104   9.833  0.173   0.000  0.000   0.833  -      
OGLE-IV            OGLE-GD-CEP-0330     270.80879   -1.18136     4888   116  189    1.6189545 1O  10.212  0.055  10.081  0.082  10.111  0.062  10.085  0.072   10.307  0.063  10.199  0.065   0.000  0.000   0.000  0.000   0.782  -      
OGLE-IV            OGLE-GD-CEP-0305     270.91620   -3.75127    13808   534  259    1.9575854 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.923  0.073  11.895  0.063   0.000  0.000   0.000  0.000   0.330  -      
OGLE-IV            OGLE-GD-CEP-0321     271.08770   -1.73044     9180   249  165    3.3368804 F   11.214  0.062  11.070  0.062   0.000  0.000   0.000  0.000   11.284  0.071  11.146  0.082   0.000  0.000   0.000  0.000   1.106  -      
OGLE-IV            OGLE-GD-CEP-0332     271.41275   -1.49801     5534   289   57   16.5492936 F    7.831  0.085   7.674  0.084   0.000  0.000   0.000  0.000    7.804  0.139   7.740  0.181   7.343  0.067   6.312  0.164   0.806  -      
OGLE-IV            OGLE-GD-CEP-0309     271.41844   -3.59615    16768   784  558    0.8680251 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.510  0.080  13.510  0.159   0.000  0.000   0.000  0.000   0.295  -      
OGLE-IV            OGLE-GD-CEP-0357     271.46458    1.22242     6723   266  117    5.1900217 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.725  0.087   9.626  0.096   9.595  0.121   0.000  0.000   0.711  -      
OGLE-IV            OGLE-GD-CEP-0325     271.47219   -1.94200     6009   142  221    1.3568388 1O  11.053  0.050  10.947  0.048   0.000  0.000   0.000  0.000   10.958  0.062  10.886  0.070   0.000  0.000   0.000  0.000   0.924  -      
OGLE-IV            OGLE-GD-CEP-0336     271.51947   -1.18680     8894   223  167    3.2123093 F   11.061  0.096  10.862  0.116  10.869  0.082  10.907  0.083   10.907  0.068  10.856  0.067   0.000  0.000   0.000  0.000   0.677  -      
GCVS               bet___Dor            271.73380  -32.77444      349    15   75    9.8422891 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   0.000  0.000   1.986  0.087   1.885  0.065   0.017  -      
GCVS               BG____Vel            271.86317   -2.55882      922    34   91    6.9237971 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.719  0.220   4.428  0.162   4.625  0.043   4.514  0.046   0.061  -      
OGLE-IV            OGLE-GD-CEP-0345     272.02818   -0.41678     4264    85  125    4.2735943 F    8.834  0.055   8.854  0.064   8.775  0.053   8.772  0.053    8.847  0.062   8.794  0.060   8.895  0.106   0.000  0.000   0.471  -      
OGLE-IV            OGLE-GD-CEP-0356     272.08212    0.49991     9114   457  190    2.6381994 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.170  0.118  11.129  0.119   0.000  0.000   0.000  0.000   0.493  -      
OGLE-IV            OGLE-GD-CEP-0349     272.09677   -0.19003     8418   188  220    1.6316834 1O  11.381  0.059  11.299  0.065  11.132  0.069  11.211  0.067   11.240  0.061  11.178  0.051   0.000  0.000   0.000  0.000   0.613  -      
OGLE-IV            OGLE-GD-CEP-0343     272.24859   -0.87387     9023   196  153    3.6850642 F   10.738  0.056  10.714  0.077  10.660  0.088  10.619  0.074   10.673  0.080  10.602  0.089   0.000  0.000   0.000  0.000   0.519  -      
OGLE-IV            OGLE-GD-CEP-0293     272.35846   -5.97777    11657   430  259    1.6691939 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.613  0.052  11.642  0.055   0.000  0.000   0.000  0.000   0.045  ASAS-SN
GCVS               CX____Vel            272.37523   -3.36512     2810   101   98    6.2558175 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.183  0.110   7.280  0.062   7.268  0.041   0.000  0.000   0.246  -      
OGLE-IV            OGLE-GD-CEP-0338     272.55061   -1.90624     3812    75   99    6.3249603 F    8.172  0.045   8.059  0.045   0.000  0.000   0.000  0.000    8.149  0.034   8.069  0.038   8.117  0.052   0.000  0.000   0.638  -      
OGLE-IV            OGLE-GD-CEP-0346     272.60280   -0.89374     3148    67  334    0.5702900 1O  10.602  0.041  10.507  0.058  10.425  0.060  10.441  0.056   10.524  0.040  10.480  0.052  10.374  0.213   0.000  0.000   0.344  -      
OGLE-IV            OGLE-GD-CEP-0312     272.63130   -4.47003     9864   416  182    2.3283420 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.852  0.083  10.808  0.103   0.000  0.000   0.000  0.000   0.154  -      
OGLE-IV            OGLE-GD-CEP-0311     272.93144   -4.73441       -1     0  148    1.6142667 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0351     273.00812   -1.01640     7429   144  113    3.9812983 1O   9.638  0.064   9.549  0.056   9.496  0.047   9.526  0.042    9.569  0.032   9.497  0.041   9.302  0.115   0.000  0.000   0.358  -      
OGLE-IV            OGLE-GD-CEP-0317     273.14281   -3.98045    12937   527  201    2.9462071 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.533  0.069  11.564  0.073   0.000  0.000   0.000  0.000   0.096  -      
OGLE-IV            OGLE-GD-CEP-0340     273.17439   -2.19649     8515   201  120    5.3095717 F   10.073  0.068   9.992  0.061   0.000  0.000   0.000  0.000   10.067  0.058  10.019  0.062   9.992  0.155   0.000  0.000   0.496  -      
OGLE-IV            OGLE-GD-CEP-0319     273.19597   -3.71285    10564   453  157    3.8058631 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.753  0.086  10.752  0.095   0.000  0.000   0.000  0.000   0.113  GAIA   
ASAS               J091933-5137.4       273.20687   -1.41656     4198    87  144    3.3549513 F    9.087  0.048   8.991  0.052   9.018  0.055   9.022  0.051    9.100  0.079   9.072  0.079   9.115  0.102   0.000  0.000   0.302  OGLE   
GCVS               DR____Vel            273.22144    1.33470     2038    67   69   11.1993194 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.790  0.123   5.588  0.095   5.711  0.045   5.622  0.107   0.191  -      
OGLE-IV            OGLE-GD-CEP-0341     273.43685   -2.44328     5914   209  501    0.3704597 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.396  0.047  12.374  0.077   0.000  0.000   0.000  0.000   0.120  -      
OGLE-IV            OGLE-GD-CEP-0362     273.44063   -0.32803    13456   275  180    2.9678435 1O  11.388  0.050  11.341  0.061  11.204  0.091  11.270  0.060   11.372  0.038  11.326  0.044   0.000  0.000   0.000  0.000   0.494  -      
OGLE-IV            OGLE-GD-CEP-0322     273.53527   -3.93817     4862   153  213    1.2962881 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.108  0.042  10.122  0.044  10.128  0.160   0.000  0.000   0.077  GAIA   
OGLE-IV            OGLE-GD-CEP-0358     273.68940   -0.94165    10255   256  187    2.8314436 F   11.247  0.071  11.228  0.079  11.151  0.087  11.123  0.081   11.217  0.071  11.187  0.061   0.000  0.000   0.000  0.000   0.291  -      
OGLE-IV            OGLE-GD-CEP-0364     273.69260   -0.50916     6713   131  149    2.5383148 1O  10.078  0.048   9.956  0.053   9.925  0.050   9.968  0.044   10.008  0.049   9.955  0.057   9.829  0.153   0.000  0.000   0.352  -      
GCVS               V532__Vel            273.73755   -1.22610     5528   112   72   11.2068512 F    8.075  0.057   7.949  0.047   7.863  0.055   7.954  0.052    8.035  0.058   7.989  0.051   8.039  0.063   0.000  0.000   0.455  OGLE   
OGLE-IV            OGLE-GD-CEP-0318     273.74031   -4.44666    12935   477  155    4.3512975 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.971  0.052  10.993  0.054   0.000  0.000   0.000  0.000   0.069  GAIA   
GCVS               V530__Vel            273.87469   -4.14469     5866   189  142    3.5903085 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.551  0.056   9.571  0.063   9.543  0.099   0.000  0.000   0.097  OGLE   
OGLE-IV            OGLE-GD-CEP-0360     274.00247   -1.00247     6928   153  403    0.5690404 1O  12.281  0.038  12.234  0.039  11.973  0.103  12.295  0.131   12.172  0.058  12.158  0.072   6.893  0.100   3.654  0.180   0.288  -      
GCVS               DK____Vel            274.01099   -2.68840     3259    89  136    2.4820069 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.307  0.046   8.304  0.041   8.298  0.041   0.000  0.000   0.078  -      
OGLE-IV            OGLE-GD-CEP-0371     274.06200   -0.33791     9626   281  207    2.3185310 F   11.447  0.094  11.440  0.103  11.364  0.113  11.408  0.110   11.546  0.105  11.529  0.113   0.000  0.000   0.000  0.000   0.441  -      
ASAS               J093942-4931.5       274.09689    2.30272     2875    77   68    7.7543226 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.413  0.045   6.317  0.090   6.431  0.021   6.333  0.143   0.147  -      
GCVS               EX____Vel            274.13783   -2.23315     4925   168   65   13.2343597 F    7.506  0.064   7.525  0.057   0.000  0.000   0.000  0.000    7.281  0.065   7.436  0.115   7.265  0.042   6.971  0.258   0.216  -      
OGLE-IV            OGLE-GD-CEP-0316     274.25642   -5.13686    17116   680  222    2.9275816 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.162  0.073  12.163  0.079   0.000  0.000   0.000  0.000   0.096  ASAS-SN
OGLE-IV            OGLE-GD-CEP-0359     274.32225   -1.57639     6485   154  151    2.4382009 1O  10.017  0.046  10.004  0.042   0.000  0.000   0.000  0.000   10.066  0.053  10.034  0.057   9.918  0.135   0.000  0.000   0.432  -      
OGLE-IV            OGLE-GD-CEP-0369     274.33625   -0.68206     9845   210  109    4.6618682 1O  10.032  0.050   9.999  0.053   9.871  0.051   9.850  0.047    9.909  0.043   9.871  0.052   9.645  0.126   0.000  0.000   0.363  -      
GCVS               V537__Vel            274.38147   -0.27596     3633    77  142    3.3679806 F    8.754  0.067   8.790  0.064   8.658  0.060   8.725  0.052    8.746  0.077   8.691  0.072   8.563  0.078   0.000  0.000   0.324  OGLE   
OGLE-IV            OGLE-GD-CEP-0354     274.51793   -2.14729     7099   180  161    3.0516567 F   10.230  0.060  10.235  0.039   0.000  0.000   0.000  0.000   10.319  0.043  10.311  0.055  10.207  0.181   0.000  0.000   0.184  GAIA   
OGLE-IV            OGLE-GD-CEP-0379     274.55988    0.74723     7458   282  185    2.4711404 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.763  0.063  10.701  0.084  10.451  0.247   0.000  0.000   0.355  -      
OGLE-IV            OGLE-GD-CEP-0342     274.61423   -3.33710    14974   514  187    2.9205010 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.429  0.047  11.398  0.055   0.000  0.000   0.000  0.000   0.166  -      
GCVS               V536__Vel            274.62059   -1.00336     3878    79   88    7.6433684 F    7.768  0.054   7.709  0.091   7.661  0.058   7.617  0.054    7.717  0.056   7.715  0.088   7.682  0.049   0.000  0.000   0.282  -      
OGLE-IV            OGLE-GD-CEP-0365     274.62948   -1.44298     3440    72   88    5.1287127 1O   7.536  0.049   7.456  0.036   0.000  0.000   0.000  0.000    7.456  0.098   7.448  0.050   7.506  0.045   7.079  0.337   0.294  -      
OGLE-IV            OGLE-GD-CEP-0384     274.66175    0.80390     7230   264  116    5.3120006 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.718  0.077   9.668  0.092   9.685  0.140   0.000  0.000   0.544  -      
OGLE-IV            OGLE-GD-CEP-0382     274.66873    0.65391     7210   369  148    3.5559852 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.299  0.092  10.248  0.099  10.048  0.183   0.000  0.000   0.513  -      
ASAS               J091606-5418.6       274.77031   -3.66622     6058   171  106    4.1167424 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.909  0.036   8.927  0.042   8.919  0.060   0.000  0.000   0.093  -      
GCVS               EZ____Vel            274.93170   -1.94501    10465   444   39   34.5411809 F    7.803  0.080   7.878  0.081   0.000  0.000   0.000  0.000    7.408  0.213   7.551  0.082   7.568  0.064   0.000  0.000   0.294  -      
OGLE-IV            OGLE-GD-CEP-0337     274.94045   -4.38858    10748   477  165    3.5042383 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.880  0.063  10.956  0.050   0.000  0.000   0.000  0.000   0.126  GAIA   
ASAS               J091220-5514.0       275.06730   -4.69590       -1     0  114    2.3978852 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  OGLE   
ASAS-SN            J091822.17-542444.5  275.07499   -3.50030    18540  1094   74   13.1207699 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.157  0.176  10.141  0.159  10.339  0.204   0.000  0.000   0.066  OGLE   
OGLE-IV            OGLE-GD-CEP-0363     275.12758   -2.04714     8461   254   74   11.5268274 F    8.743  0.082   8.774  0.070   0.000  0.000   0.000  0.000    8.886  0.113   8.868  0.096   8.891  0.081   0.000  0.000   0.294  -      
OGLE-IV            OGLE-GD-CEP-0372     275.15369   -1.41274     9492   188  118    4.1019416 1O  10.155  0.042  10.052  0.044   9.982  0.058  10.028  0.048   10.092  0.034  10.042  0.037  10.021  0.153   0.000  0.000   0.433  -      
OGLE-IV            OGLE-GD-CEP-0370     275.21704   -1.59120    11464   340  150    4.2252981 F   11.028  0.083  10.917  0.073   0.000  0.000   0.000  0.000   10.911  0.111  10.863  0.118   0.000  0.000   0.000  0.000   0.376  -      
GCVS               V_____Car            275.24955  -12.28525     1188    45   93    6.6967453 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.145  0.164   4.996  0.165   5.249  0.045   5.153  0.071   0.066  -      
OGLE-IV            OGLE-GD-CEP-0348     275.25733   -3.35891    15132   622  243    2.4041354 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.180  0.078  12.163  0.097   0.000  0.000   0.000  0.000   0.095  -      
GCVS               DP____Vel            275.38451   -1.30273     3363    71  106    5.4844858 F    7.802  0.053   7.814  0.083   7.801  0.060   7.799  0.060    7.857  0.101   7.856  0.092   7.861  0.078   0.000  0.000   0.193  -      
OGLE-IV            OGLE-GD-CEP-0383     275.46253   -0.15482     7828   172  184    1.9527282 1O  10.754  0.047  10.708  0.063  10.695  0.050  10.743  0.052   10.676  0.183  10.667  0.144   0.000  0.000   0.000  0.000   0.379  -      
GCVS               FG____Vel            275.52413   -0.75945     3234    64   96    6.4536452 F    7.561  0.057   7.547  0.057   7.475  0.051   7.442  0.047    7.428  0.133   7.470  0.064   7.505  0.051   7.101  0.284   0.219  -      
OGLE-IV            OGLE-GD-CEP-0385     275.61746   -0.14958     3731    68  132    2.6263950 1O   8.663  0.040   8.686  0.050   8.573  0.035   8.626  0.036    8.680  0.040   8.649  0.052   8.591  0.074   0.000  0.000   0.306  -      
OGLE-IV            OGLE-GD-CEP-0367     275.78838   -2.26380     3484   102   94    6.7063445 F    7.725  0.119   7.571  0.058   0.000  0.000   0.000  0.000    7.728  0.060   7.731  0.072   7.760  0.059   0.000  0.000   0.360  -      
OGLE-IV            OGLE-GD-CEP-0366     275.98875   -2.71541    12216   487  447    0.8281125 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.877  0.065  12.884  0.076   0.000  0.000   0.000  0.000   0.286  -      
ASAS-SN            J092012.96-553303.9  276.07464   -4.11049    12933   518  185    3.2693402 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.389  0.079  11.385  0.076   0.000  0.000   0.000  0.000   0.078  OGLE   
GCVS               AE____Vel            276.09689   -0.61323     2303    54   90    7.1339448 F    0.000  0.000   6.646  0.072   6.576  0.067   6.568  0.061    6.683  0.098   6.663  0.087   6.625  0.063   6.471  0.161   0.189  -      
OGLE-IV            OGLE-GD-CEP-0373     276.13852   -2.35294     8673   330  138    4.1978479 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.410  0.078  10.357  0.079  10.374  0.238   0.000  0.000   0.483  -      
OGLE-IV            OGLE-GD-CEP-0377     276.19030   -1.43734    10840   296  132    4.9623415 F   10.785  0.102  10.631  0.137  10.801  0.081  10.744  0.070   10.858  0.073  10.784  0.081   0.000  0.000   0.000  0.000   0.820  -      
OGLE-IV            OGLE-GD-CEP-0352     276.32054   -4.29085       -1     0   79    2.9150152 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0380     276.40772   -1.28901     3912    85  101    6.0034402 F    8.140  0.055   8.162  0.081   8.149  0.071   8.120  0.071    8.118  0.078   8.046  0.087   8.064  0.081   0.000  0.000   0.428  -      
GCVS               V_____Vel            276.56979   -4.19450      987    34  119    4.3710577 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.458  0.099   5.217  0.122   5.411  0.046   5.354  0.074   0.059  -      
OGLE-IV            OGLE-GD-CEP-0389     276.62410   -0.40647     5502   106  149    2.3155917 1O   9.840  0.056   9.759  0.056   9.712  0.052   9.680  0.041    9.753  0.046   9.694  0.045   9.589  0.133   0.000  0.000   0.466  -      
OGLE-IV            OGLE-GD-CEP-0391     276.65884   -0.18720     5080   110  130    4.0356303 F    9.379  0.073   9.302  0.072   9.235  0.064   9.205  0.064    9.337  0.062   9.284  0.078   9.130  0.127   0.000  0.000   0.512  -      
WISE               J093652.9-540325     276.78405   -1.37287     6762   149  162    2.9302491 F   10.433  0.049  10.350  0.041  10.328  0.065  10.246  0.047   10.471  0.057  10.426  0.070  10.234  0.214   0.000  0.000   0.519  OGLE   
OGLE-IV            OGLE-GD-CEP-0381     276.83099   -1.73804     5926   153  122    4.5767397 F    9.511  0.072   9.429  0.072   0.000  0.000   0.000  0.000    9.553  0.079   9.511  0.097   9.487  0.109   0.000  0.000   0.562  -      
OGLE-IV            OGLE-GD-CEP-0353     277.04311   -4.98721    14793   593  149    4.8626390 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.123  0.072  11.124  0.085   0.000  0.000   0.000  0.000   0.086  ASAS-SN
GCVS               CS____Vel            277.09715   -0.77420     3527    73  101    5.9047043 F    7.851  0.072   7.959  0.063   7.836  0.053   7.815  0.059    7.800  0.069   7.803  0.061   7.799  0.054   0.000  0.000   0.216  -      
OGLE-IV            OGLE-GD-CEP-0398     277.17860    0.29198     7288   168  137    3.9873152 F   10.217  0.085  10.127  0.079  10.053  0.084  10.143  0.077   10.182  0.085  10.128  0.079   9.617  0.162   0.000  0.000   0.615  -      
OGLE-IV            OGLE-GD-CEP-0412     277.18436    1.67811     8241   309  157    3.2962915 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.474  0.059  10.482  0.065  10.387  0.245   0.000  0.000   0.207  GAIA   
ASAS               J093054-5547.2       277.32023   -3.22773     2928    81  117    3.1280126 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.799  0.047   7.791  0.042   7.790  0.040   0.000  0.000   0.192  -      
OGLE-IV            OGLE-GD-CEP-0388     277.33684   -1.35914     6034   216  450    0.4155894 1O  12.582  0.057  12.451  0.095  12.344  0.115  12.697  0.112   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.568  -      
ASAS-SN            J092202.82-570954.3  277.40222   -5.06857    12991   499  173    3.5879095 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.282  0.061  11.289  0.076   0.000  0.000   0.000  0.000   0.110  OGLE   
OGLE-IV            OGLE-GD-CEP-0425     277.52962    2.44121     6809   255  174    2.6048301 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.373  0.074  10.367  0.079  10.430  0.217   0.000  0.000   0.187  GAIA   
OGLE-IV            OGLE-GD-CEP-0376     277.59296   -3.06171     6840   356  162    2.9332211 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.414  0.074  10.375  0.079  10.113  0.186   0.000  0.000   0.441  -      
OGLE-IV            OGLE-GD-CEP-0409     277.86033    0.68123     9084   430  106    6.4742066 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.914  0.046   9.871  0.052   9.611  0.179   0.000  0.000   0.457  -      
OGLE-IV            OGLE-GD-CEP-0387     277.89508   -2.04762    11547   488  162    3.6710317 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.221  0.084  11.162  0.097   0.000  0.000   0.000  0.000   0.484  -      
OGLE-IV            OGLE-GD-CEP-0375     277.95145   -4.03872    11371   503  130    5.1360694 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.621  0.087  10.595  0.107   0.000  0.000   0.000  0.000   0.337  GAIA   
OGLE-IV            OGLE-GD-CEP-0404     277.95820   -0.03842     9134   209  145    3.8718006 F   10.664  0.059  10.625  0.070  10.470  0.075  10.542  0.061   10.687  0.067  10.633  0.072   0.000  0.000   0.000  0.000   0.506  -      
OGLE-IV            OGLE-GD-CEP-0361     277.99277   -5.04373    13675   504  270    1.7313391 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.941  0.057  11.941  0.070   0.000  0.000   0.000  0.000   0.087  GAIA   
OGLE-IV            OGLE-GD-CEP-0395     278.23291   -1.20096     4851   111  141    3.4353175 F    9.455  0.052   9.393  0.103   9.346  0.063   9.358  0.057    9.545  0.071   9.469  0.080   9.416  0.112   0.000  0.000   0.447  -      
OGLE-IV            OGLE-GD-CEP-0368     278.35106   -4.87540    14172   521  327    1.4149237 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.361  0.060  12.336  0.071   0.000  0.000   0.000  0.000   0.158  -      
OGLE-IV            OGLE-GD-CEP-0413     278.41120    0.29194     5099   110  109    5.3544060 F    8.872  0.075   8.824  0.082   8.724  0.070   8.755  0.065    8.841  0.066   8.805  0.069   8.789  0.088   0.000  0.000   0.333  -      
OGLE-IV            OGLE-GD-CEP-0406     278.41319   -0.28113     7198   144  133    2.9770470 1O  10.094  0.053  10.032  0.066   9.928  0.053   9.942  0.043   10.004  0.052   9.963  0.054   9.944  0.147   0.000  0.000   0.548  -      
ASAS               J101045-5009.6       278.42527    4.90795     6030   185  164    2.0061900 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.967  0.036   9.969  0.043   9.967  0.149   0.000  0.000   0.118  -      
OGLE-IV            OGLE-GD-CEP-0399     278.59592   -1.29847     4806    97  115    4.8769347 F    8.877  0.055   8.846  0.055   8.777  0.070   8.797  0.065    8.904  0.056   8.839  0.058   8.723  0.068   0.000  0.000   0.383  -      
OGLE-IV            OGLE-GD-CEP-0378     278.63642   -3.74527    11859   455  231    1.8244507 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.669  0.053  11.675  0.065   0.000  0.000   0.000  0.000   0.301  -      
OGLE-IV            OGLE-GD-CEP-0410     278.64098   -0.23427     5923   110  175    1.7992480 1O  10.323  0.044  10.263  0.058  10.261  0.051  10.216  0.046   10.260  0.041  10.193  0.046   9.655  0.115   0.000  0.000   0.427  -      
OGLE-IV            OGLE-GD-CEP-0416     278.69372    0.11944     4371    88  113    3.4038031 1O   8.633  0.046   8.599  0.057   8.629  0.046   8.584  0.040    8.692  0.044   8.661  0.044   8.644  0.061   0.000  0.000   0.316  -      
OGLE-IV            OGLE-GD-CEP-0402     278.95476   -1.36687     7858   188  153    3.3547548 F   10.649  0.081  10.600  0.075  10.429  0.079  10.456  0.068   10.581  0.083  10.482  0.090   0.000  0.000   0.000  0.000   0.593  -      
OGLE-IV            OGLE-GD-CEP-0418     278.97157   -0.09643     6768   149  248    1.0988053 1O  11.250  0.061  11.259  0.059  11.110  0.077  11.227  0.066   11.186  0.060  11.169  0.050   0.000  0.000   0.000  0.000   0.319  -      
GCVS               FN____Vel            279.02859   -1.36946     2174    45  106    5.3241672 F    6.891  0.057   6.875  0.067   6.838  0.055   6.836  0.051    6.784  0.219   6.887  0.076   6.925  0.056   6.684  0.196   0.130  -      
OGLE-IV            OGLE-GD-CEP-0394     279.10946   -2.36207     9852   411  198    1.9313621 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.357  0.056  11.355  0.056   0.000  0.000   0.000  0.000   0.620  -      
ASAS               J094841-5544.8       279.17259   -1.54429     3584    71  114    3.2419223 1O   8.216  0.043   8.153  0.037   0.000  0.000   0.000  0.000    8.215  0.033   8.180  0.037   8.221  0.045   0.000  0.000   0.195  OGLE   
OGLE-IV            OGLE-GD-CEP-0414     279.26234   -0.63175     7439   169   89    8.0244354 F    9.230  0.061   9.183  0.090   9.078  0.059   9.100  0.057    9.060  0.095   9.047  0.087   9.135  0.107   0.000  0.000   0.504  -      
OGLE-IV            OGLE-GD-CEP-0392     279.26657   -2.86305    12666   545  145    3.5359615 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.824  0.070  10.855  0.062   0.000  0.000   0.000  0.000   0.288  -      
OGLE-IV            OGLE-GD-CEP-0424     279.38098   -0.06693     4807    85  121    3.0522549 1O   9.000  0.053   8.928  0.041   8.896  0.046   8.893  0.031    8.963  0.045   8.927  0.041   8.989  0.072   0.000  0.000   0.248  -      
OGLE-IV            OGLE-GD-CEP-0422     279.39425   -0.09150     5182   107  119    4.6106927 F    9.108  0.052   9.097  0.061   9.004  0.050   8.999  0.049    9.139  0.054   9.094  0.065   8.937  0.078   0.000  0.000   0.359  -      
OGLE-IV            OGLE-GD-CEP-0405     279.45370   -1.55583     4628   110  172    2.4078374 F    9.884  0.058   9.845  0.052   0.000  0.000   0.000  0.000    9.813  0.062   9.719  0.056   9.466  0.129   0.000  0.000   0.488  -      
OGLE-IV            OGLE-GD-CEP-0417     279.49649   -0.77098     6813   150  130    4.2036882 F   10.022  0.069   9.979  0.068   9.927  0.067   9.904  0.062   10.034  0.076   9.979  0.073  10.108  0.171   0.000  0.000   0.704  -      
OGLE-IV            OGLE-GD-CEP-0393     279.59627   -3.13880    14103   692  199    3.0085780 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.770  0.094  11.676  0.150   0.000  0.000   0.000  0.000   0.158  GAIA   
OGLE-IV            OGLE-GD-CEP-0421     279.61693   -0.38421     7662   164  117    5.1796508 F    9.798  0.061   9.826  0.067   9.688  0.055   9.685  0.055    9.807  0.060   9.757  0.059   9.639  0.129   0.000  0.000   0.370  -      
OGLE-IV            OGLE-GD-CEP-0401     279.66386   -2.38679    12719   592  154    4.1682384 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.202  0.102  11.151  0.115   0.000  0.000   0.000  0.000   0.399  -      
OGLE-IV            OGLE-GD-CEP-0400     279.75228   -2.62394     8541   418  622    0.3205545 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.418  0.097  13.442  0.141   0.000  0.000   0.000  0.000   0.172  -      
OGLE-IV            OGLE-GD-CEP-0396     279.79295   -3.02458    10058   387  215    1.7346904 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.314  0.060  11.321  0.075   0.000  0.000   0.000  0.000   0.171  GAIA   
OGLE-IV            OGLE-GD-CEP-0390     279.91041   -4.05886    13859   513  303    1.4899524 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.195  0.055  12.198  0.075   0.000  0.000   0.000  0.000   0.099  -      
OGLE-IV            OGLE-GD-CEP-0411     279.98343   -1.82548     6458   161   88    7.9399643 F    9.035  0.065   8.919  0.059   0.000  0.000   0.000  0.000    9.028  0.077   8.948  0.099   8.886  0.076   0.000  0.000   0.689  -      
OGLE-IV            OGLE-GD-CEP-0415     280.23074   -1.83266     7239   180  108    5.7564671 F    9.765  0.067   9.716  0.062   0.000  0.000   0.000  0.000    9.830  0.097   9.715  0.104   9.732  0.130   0.000  0.000   0.845  -      
OGLE-IV            OGLE-GD-CEP-0423     280.25688   -1.19052    10444   311  194    2.5434933 F   11.899  0.070  11.691  0.073  11.571  0.118  11.713  0.108   12.009  0.112  11.863  0.121   0.000  0.000   0.000  0.000   1.074  -      
OGLE-IV            OGLE-GD-CEP-0431     280.38315   -0.26246     9523   199  106    4.5839720 1O  10.161  0.048  10.056  0.049   9.952  0.058   9.937  0.040   10.035  0.048   9.957  0.047   9.827  0.137   0.000  0.000   0.659  -      
OGLE-IV            OGLE-GD-CEP-0419     280.42344   -1.69425     5418   135  116    4.8467628 F    9.360  0.058   9.249  0.063   0.000  0.000   0.000  0.000    9.358  0.085   9.195  0.082   8.926  0.096   0.000  0.000   0.721  -      
GCVS               V850__Car            280.45284   -3.16545     5287   154  110    5.2169203 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.896  0.051   8.864  0.046   8.909  0.077   0.000  0.000   0.263  OGLE   
OGLE-IV            OGLE-GD-CEP-0435     280.54019    0.23300     4688   104  130    3.9048728 F    9.153  0.068   9.147  0.081   9.151  0.074   9.099  0.068    9.227  0.065   9.186  0.069   9.114  0.093   0.000  0.000   0.457  -      
OGLE-IV            OGLE-GD-CEP-0408     280.57299   -2.75021       -1     0  118    1.6314146 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               V690__Car            280.59754   -3.31543     3368   103  123    4.1505759 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.164  0.063   8.146  0.062   8.125  0.062   0.000  0.000   0.096  -      
WISE               J100302.3-560258     280.94274   -0.54190     8340   212  129    4.4560218 F   10.661  0.074  10.596  0.077  10.394  0.077  10.358  0.075   10.728  0.083  10.508  0.076   9.404  0.120   6.850  0.266   1.218  OGLE   
OGLE-IV            OGLE-GD-CEP-0436     280.95828   -0.27218     3532    74  125    4.0521284 F    8.676  0.066   8.630  0.069   8.465  0.056   8.508  0.055    8.613  0.067   8.541  0.065   8.613  0.086   0.000  0.000   0.699  -      
OGLE-IV            OGLE-GD-CEP-0448     280.99944    1.18380    10679   419  336    0.9611264 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.462  0.067  12.430  0.081   0.000  0.000   0.000  0.000   0.432  -      
OGLE-IV            OGLE-GD-CEP-0420     281.07013   -2.28289     5775   219  221    1.1945242 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.852  0.066  10.806  0.066   0.000  0.000   0.000  0.000   0.501  -      
OGLE-IV            OGLE-GD-CEP-0434     281.20899   -0.80534     5552   116  123    4.3789415 F    9.842  0.048   9.686  0.065   9.599  0.059   9.624  0.058    9.853  0.060   9.710  0.054   0.000  0.000   0.000  0.000   1.228  -      
OGLE-IV            OGLE-GD-CEP-0407     281.34690   -3.78895    11169   394  176    2.4420385 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.138  0.049  11.104  0.060   0.000  0.000   0.000  0.000   0.319  GAIA   
GCVS               GX____Car            281.57320   -3.05675     2194    70   89    7.1968800 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.476  0.068   6.493  0.062   6.443  0.054   6.195  0.129   0.154  -      
OGLE-IV            OGLE-GD-CEP-0397     281.63272   -4.99851    11373   435  188    2.7760418 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.347  0.065  11.354  0.068   0.000  0.000   0.000  0.000   0.096  ASAS-SN
OGLE-IV            OGLE-GD-CEP-0444     281.69100   -0.21934     4182    77  113    3.3378463 1O   8.808  0.050   8.776  0.054   8.718  0.046   8.705  0.038    8.792  0.040   8.679  0.049   8.662  0.076   0.000  0.000   0.747  -      
OGLE-IV            OGLE-GD-CEP-0449     281.81726    0.03988     4549    98   69   11.4207701 F    7.777  0.064   7.795  0.069   7.712  0.065   7.638  0.063    7.802  0.077   7.729  0.078   7.647  0.067   0.000  0.000   0.852  -      
OGLE-IV            OGLE-GD-CEP-0453     281.85739    0.19254     7431   219   78    9.8900357 F    9.317  0.067   9.195  0.076   9.015  0.066   8.990  0.062    9.090  0.070   8.906  0.073   8.751  0.095   0.000  0.000   1.044  -      
OGLE-IV            OGLE-GD-CEP-0447     281.93225   -0.15298     3754    82  134    3.5761474 F    8.931  0.051   8.948  0.058   8.844  0.058   8.849  0.047    9.048  0.070   8.956  0.069   8.920  0.084   0.000  0.000   0.693  -      
OGLE-IV            OGLE-GD-CEP-0428     281.95649   -2.64039     9068   372   48   23.4291131 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.283  0.112   8.132  0.115   8.191  0.138   0.000  0.000   0.775  -      
OGLE-IV            OGLE-GD-CEP-0439     282.08474   -1.32101     3504    70   91    6.9965209 F    8.112  0.060   7.975  0.056   7.914  0.071   7.907  0.068    8.126  0.055   7.964  0.066   7.774  0.080   0.000  0.000   1.127  -      
OGLE-IV            OGLE-GD-CEP-0456     282.09838    0.01524     5640   137  132    3.8373966 F    9.973  0.064   9.882  0.065   9.779  0.053   9.732  0.060   10.096  0.080   9.937  0.083   8.362  1.051   6.333  0.255   1.140  -      
OGLE-IV            OGLE-GD-CEP-0457     282.30081   -0.25881     4769   139   56   16.6031872 F    7.443  0.084   7.354  0.089   7.240  0.084   7.185  0.086    7.127  0.138   7.153  0.117   7.094  0.102   6.741  0.221   0.844  -      
OGLE-IV            OGLE-GD-CEP-0427     282.31659   -3.16126     9914   375  159    3.3415215 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.934  0.064  10.892  0.076   0.000  0.000   0.000  0.000   0.331  -      
GCVS               V701__Car            282.33215   -1.00718     2256    49  123    4.0892288 F    7.409  0.071   7.406  0.057   7.362  0.053   7.394  0.044    7.308  0.103   7.377  0.060   7.284  0.076   4.742  0.175   0.263  -      
OGLE-IV            OGLE-GD-CEP-0446     282.33691   -0.73678     5070   120  119    4.5286418 F    9.361  0.090   9.435  0.069   9.244  0.068   9.248  0.059    9.406  0.064   9.265  0.073   9.919  0.180   0.000  0.000   0.889  -      
OGLE-IV            OGLE-GD-CEP-0461     282.36254    0.12863     3771    80  175    2.2475688 F    9.581  0.050   9.508  0.054   9.454  0.055   9.358  0.045    9.639  0.043   9.489  0.050   9.406  0.118   0.000  0.000   0.628  -      
OGLE-IV            OGLE-GD-CEP-0430     282.36299   -2.90927    12303   498  138    4.7207283 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.918  0.075  10.887  0.083   0.000  0.000   0.000  0.000   0.347  -      
OGLE-IV            OGLE-GD-CEP-0437     282.54676   -2.32090     7148   253  117    4.9540404 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.842  0.058   9.749  0.052   9.248  0.110   6.972  0.279   0.618  -      
GCVS               RY____Vel            282.56889    1.47493     2524   105   41   28.1341673 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.711  0.339   4.359  0.566   4.870  0.062   4.777  0.080   0.215  -      
OGLE-IV            OGLE-GD-CEP-0442     282.60385   -1.76596     7563   191  156    3.0946938 F   10.994  0.068  10.848  0.063   0.000  0.000   0.000  0.000   11.033  0.070  10.874  0.079   0.000  0.000   0.000  0.000   1.258  -      
OGLE-IV            OGLE-GD-CEP-0433     282.69806   -2.82171     6277   223  175    1.7578595 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.480  0.054  10.432  0.044   0.000  0.000   0.000  0.000   0.521  -      
OGLE-IV            OGLE-GD-CEP-0458     282.70087   -0.77285     5140   113   95    6.6661236 F    8.970  0.060   8.871  0.067   8.786  0.059   8.833  0.056    9.044  0.079   8.917  0.090   8.866  0.094   0.000  0.000   1.100  -      
OGLE-IV            OGLE-GD-CEP-0440     282.70243   -2.02252     9723   282  122    5.1276995 F   10.667  0.066  10.461  0.067   0.000  0.000   0.000  0.000   10.554  0.077  10.429  0.081   9.869  0.227   0.000  0.000   0.823  -      
OGLE-IV            OGLE-GD-CEP-0480     282.87083    0.43568     6179   162  156    2.9182618 F   10.345  0.094  10.272  0.089  10.187  0.086  10.193  0.081   10.382  0.098  10.308  0.101  10.207  0.210   0.000  0.000   0.699  -      
OGLE-IV            OGLE-GD-CEP-0443     282.94400   -2.02165     8489   200  141    3.8138028 F   10.777  0.058  10.664  0.053   0.000  0.000   0.000  0.000   10.779  0.070  10.669  0.072   0.000  0.000   0.000  0.000   0.933  -      
OGLE-IV            OGLE-GD-CEP-0459     282.97843   -1.13473     5777   132  161    1.9426806 1O  10.486  0.043  10.359  0.035  10.378  0.065  10.233  0.040   10.274  0.049  10.219  0.052  10.385  0.291   0.000  0.000   0.989  -      
ASAS               J101016-5811.2       282.99092   -1.69794     2083    47  116    3.0385406 1O   7.114  0.035   7.067  0.033   0.000  0.000   0.000  0.000    6.987  0.142   7.066  0.044   6.965  0.030   6.009  0.206   0.080  -      
OGLE-IV            OGLE-GD-CEP-0455     282.99631   -1.33218     7162   189   42   28.2413836 F    7.727  0.079   7.650  0.071   7.477  0.090   7.450  0.088    7.532  0.216   7.525  0.151   7.755  0.162   0.000  0.000   1.205  -      
GCVS               AB____Vel            283.01210    0.58406     4171   128   97    6.2455087 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.283  0.054   8.222  0.051   8.202  0.058   0.000  0.000   0.482  OGLE   
OGLE-IV            OGLE-GD-CEP-0471     283.02367   -0.24917     7479   167   85    8.5328666 F    9.475  0.055   9.488  0.069   9.293  0.064   9.271  0.056    9.546  0.070   9.407  0.070   9.155  0.123   0.000  0.000   1.223  -      
OGLE-IV            OGLE-GD-CEP-0441     283.05243   -2.43871    12025   406  114    4.5258965 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.687  0.044  10.580  0.045   9.737  0.137   0.000  0.000   0.803  -      
OGLE-IV            OGLE-GD-CEP-0470     283.09099   -0.45908     5092    99  144    2.2757891 1O   9.885  0.049   9.844  0.057   9.762  0.053   9.838  0.068    9.909  0.042   9.801  0.043   8.424  0.129   0.000  0.000   0.953  -      
GCVS               V854__Car            283.09114   -1.76135     2535    60  109    5.0706404 F    7.286  0.057   7.287  0.052   0.000  0.000   0.000  0.000    7.190  0.195   7.248  0.077   7.235  0.068   6.701  0.254   0.106  OGLE   
OGLE-IV            OGLE-GD-CEP-0426     283.14215   -4.25081       -1     0  117    2.3028071 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  GAIA   
GCVS               l_____Car            283.19899   -7.00380      533    25   35   35.5573129 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   0.000  0.000   1.070  0.116   0.966  0.070   0.017  -      
ASAS               J100814-5856.6       283.21257   -2.46860     3366   128  103    3.7665976 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.973  0.034   7.898  0.048   7.786  0.035   6.771  0.210   0.310  -      
WISE               J101718.7-571232     283.21470   -0.35944     6367   209  140    3.5302527 F   10.446  0.086  10.185  0.100  10.047  0.092  10.082  0.093   10.506  0.103  10.297  0.119   9.082  0.169   6.819  0.313   1.116  OGLE   
OGLE-IV            OGLE-GD-CEP-0438     283.40000   -3.37506    13210   593  170    3.5379267 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.466  0.091  11.443  0.108   0.000  0.000   0.000  0.000   0.326  -      
OGLE-IV            OGLE-GD-CEP-0468     283.43091   -1.19771     7389   159  127    3.0791233 1O  10.390  0.096  10.230  0.049  10.185  0.052  10.177  0.055   10.435  0.054  10.288  0.055   8.883  0.225   0.000  0.000   1.121  -      
OGLE-IV            OGLE-GD-CEP-0454     283.44593   -2.07303    12246   303  138    3.5456156 1O  11.168  0.063  10.998  0.043   0.000  0.000   0.000  0.000   11.139  0.056  11.045  0.051   9.695  0.203   0.000  0.000   0.878  -      
OGLE-IV            OGLE-GD-CEP-0466     283.46092   -1.33950     7496   190  177    2.4786362 F   11.214  0.107  11.126  0.067  11.048  0.089  11.113  0.101   11.211  0.089  11.002  0.083   0.000  0.000   0.000  0.000   1.142  -      
GCVS               CN____Car            283.55687   -1.29253     2877    76  110    4.9326581 F    7.571  0.129   7.590  0.129   7.636  0.056   7.613  0.050    7.517  0.114   7.564  0.073   7.453  0.073   0.000  0.000   0.160  -      
OGLE-IV            OGLE-GD-CEP-0469     283.59560   -1.28610     8146   191  127    4.4515523 F   10.599  0.064  10.469  0.060  10.460  0.085  10.370  0.081   10.706  0.085  10.516  0.079   9.593  0.398   0.000  0.000   1.209  -      
OGLE-IV            OGLE-GD-CEP-0477     283.60374   -0.78657     3927    93  110    5.0251044 F    8.592  0.107   8.645  0.070   8.541  0.064   8.508  0.057    8.588  0.082   8.510  0.077   8.517  0.157   0.000  0.000   0.820  -      
OGLE-IV            OGLE-GD-CEP-0445     283.69807   -2.69398    12327   492  261    1.5139932 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.078  0.075  12.054  0.072   0.000  0.000   0.000  0.000   0.381  -      
OGLE-IV            OGLE-GD-CEP-0490     283.73986   -0.32699     4413    94   76    9.5247938 F    8.176  0.063   8.089  0.066   8.001  0.056   7.961  0.059    8.191  0.056   8.040  0.064   8.052  0.191   5.153  0.204   1.167  -      
OGLE-IV            OGLE-GD-CEP-0472     283.77231   -1.25994     3865    90  122    4.1696229 F    8.589  0.053   8.632  0.062   8.501  0.054   8.424  0.052    8.632  0.069   8.574  0.069   8.050  0.065   6.464  0.169   0.318  -      
OGLE-IV            OGLE-GD-CEP-0479     283.83345   -1.03219     5753   181  117    4.6949113 F    9.753  0.126   9.497  0.054   9.380  0.056   9.338  0.048    9.809  0.056   9.623  0.055   9.476  0.245   4.998  0.714   0.940  -      
OGLE-IV            OGLE-GD-CEP-0467     283.89717   -1.91678     4610   142  120    4.3415425 F    8.922  0.065   8.850  0.065   0.000  0.000   0.000  0.000    9.013  0.078   8.970  0.083   9.245  0.119   0.000  0.000   0.377  -      
OGLE-IV            OGLE-GD-CEP-0476     283.92270   -1.27157     8041   244  167    2.7958348 F   11.241  0.075  11.082  0.047  10.857  0.086  10.982  0.087   10.947  0.132  10.845  0.135   0.000  0.000   0.000  0.000   0.983  -      
OGLE-IV            OGLE-GD-CEP-0460     283.96209   -2.32488    14610   763   73   13.6754213 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.846  0.102   9.843  0.077   9.620  0.139   0.000  0.000   0.380  -      
OGLE-IV            OGLE-GD-CEP-0494     283.99303   -0.49714     7756   172  142    3.6298713 F   10.939  0.053  10.773  0.051  10.651  0.053  10.671  0.052   11.009  0.071  10.859  0.078   0.000  0.000   0.000  0.000   1.422  -      
OGLE-IV            OGLE-GD-CEP-0463     284.03016   -2.29133     5511   190  167    2.5438680 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.024  0.046   9.997  0.048   9.249  0.107   0.000  0.000   0.305  -      
OGLE-IV            OGLE-GD-CEP-0465     284.03582   -2.23941    12852   658  112    6.6055120 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.651  0.085  10.578  0.089  10.333  0.247   0.000  0.000   0.466  -      
GAIA               5255955821811454592  284.03604   -5.13585    10196   429  390    0.7010649 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.598  0.058  12.663  0.080   0.000  0.000   0.000  0.000   0.084  OGLE   
OGLE-IV            OGLE-GD-CEP-0498     284.07057   -0.14142     4953   101  124    2.8438528 1O   9.724  0.071   9.616  0.041   9.471  0.056   9.435  0.034    9.705  0.035   9.532  0.033   9.498  0.160   5.699  0.143   1.269  -      
OGLE-IV            OGLE-GD-CEP-0497     284.10908   -0.48887     5325   151  111    5.0536432 F    9.456  0.151   9.352  0.133   9.214  0.094   9.210  0.107    9.536  0.057   9.391  0.076   0.000  0.000   0.000  0.000   1.130  -      
OGLE-IV            OGLE-GD-CEP-0482     284.12640   -1.44113     5364   108  127    2.7710373 1O   9.541  0.037   9.382  0.071   9.419  0.043   9.413  0.040    9.561  0.039   9.489  0.037   9.540  0.198   0.000  0.000   0.593  -      
OGLE-IV            OGLE-GD-CEP-0473     284.13942   -1.78182     8855   274  138    3.9658008 F   10.749  0.056  10.594  0.050   0.000  0.000   0.000  0.000   10.545  0.141  10.504  0.131   0.000  0.000   0.000  0.000   0.696  -      
OGLE-IV            OGLE-GD-CEP-0493     284.15345   -0.84731     5750   168  120    4.4655069 F    9.845  0.172   9.710  0.210   9.559  0.117   9.605  0.082    9.751  0.071   9.596  0.078   8.616  0.209   5.532  0.420   1.003  -      
OGLE-IV            OGLE-GD-CEP-0512     284.16552    0.66836     5325   119  132    3.7506496 F    9.713  0.058   9.691  0.069   9.571  0.059   9.499  0.053    9.645  0.074   9.534  0.071   9.220  0.098   0.000  0.000   0.755  -      
OGLE-IV            OGLE-GD-CEP-0521     284.16847    0.97440    10277   352  106    4.5953308 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.489  0.044  10.351  0.050   0.000  0.000   0.000  0.000   1.086  -      
OGLE-IV            OGLE-GD-CEP-0464     284.20929   -2.53561     9604   394  145    3.8038674 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.836  0.085  10.769  0.075   0.000  0.000   0.000  0.000   0.602  -      
OGLE-IV            OGLE-GD-CEP-0478     284.28412   -1.79022     7232   179  120    4.7325720 F    9.944  0.065   9.839  0.053   0.000  0.000   0.000  0.000    9.950  0.058   9.886  0.062   9.613  0.126   0.000  0.000   0.612  -      
OGLE-IV            OGLE-GD-CEP-0509     284.28637    0.06993     5826   117  111    5.1004880 F    9.714  0.039   9.591  0.042   9.432  0.055   9.508  0.053    9.762  0.057   9.599  0.056   8.067  0.095   0.000  0.000   1.253  -      
GCVS               V708__Car            284.33720   -2.42726     4378   156   29   51.4139875 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.440  0.124   5.325  0.146   5.300  0.074   5.131  0.086   0.437  -      
OGLE-IV            OGLE-GD-CEP-0462     284.35076   -2.77980    12448   604  199    2.6415348 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.763  0.105  11.762  0.108   0.000  0.000   0.000  0.000   0.371  GAIA   
OGLE-IV            OGLE-GD-CEP-0519     284.41729    0.44610     3476    65  104    3.7222637 1O   8.080  0.065   8.076  0.034   7.977  0.026   7.967  0.028    8.023  0.039   7.994  0.039   8.121  0.097   0.000  0.000   0.408  -      
OGLE-IV            OGLE-GD-CEP-0484     284.41769   -1.76330    10365   319  195    1.9271510 1O  11.487  0.050  11.339  0.047   0.000  0.000   0.000  0.000   11.566  0.060  11.495  0.070   0.000  0.000   0.000  0.000   0.568  -      
OGLE-IV            OGLE-GD-CEP-0506     284.47512   -0.30092     5483   109  108    3.6301301 1O   9.353  0.046   9.273  0.039   9.112  0.034   9.162  0.038    9.387  0.041   9.242  0.039   7.594  0.111   0.000  0.000   0.875  -      
OGLE-IV            OGLE-GD-CEP-0485     284.51007   -1.85623    10488   283  143    4.0238547 F   11.000  0.063  10.857  0.055   0.000  0.000   0.000  0.000   10.925  0.104  10.870  0.102   0.000  0.000   0.000  0.000   0.568  -      
ASAS               J102012-5900.3       284.52081   -1.64930     2965    62  121    2.8402749 1O   7.949  0.036   7.947  0.038   0.000  0.000   0.000  0.000    7.981  0.037   7.984  0.040   8.027  0.043   0.000  0.000   0.180  -      
OGLE-IV            OGLE-GD-CEP-0487     284.53250   -1.68349    13851   511  169    3.6513825 F   11.647  0.062  11.543  0.057   0.000  0.000   0.000  0.000   11.807  0.079  11.746  0.085   0.000  0.000   0.000  0.000   0.568  -      
OGLE-IV            OGLE-GD-CEP-0505     284.57342   -0.48413     4910   116   60   14.5096037 F    7.807  0.093   7.747  0.091   7.600  0.089   7.529  0.086    7.783  0.069   7.659  0.069   7.719  0.090   0.000  0.000   1.122  -      
ASAS               J103920-5451.6       284.61910    3.24550     3268   114  303    0.6008428 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.433  0.047  10.372  0.053  10.316  0.288   0.000  0.000   0.148  OGLE   
OGLE-IV            OGLE-GD-CEP-0488     284.66700   -1.80526       -1     0   75    4.4323563 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0499     284.70452   -1.11624     6877   170  130    4.0233242 F   10.149  0.060  10.110  0.048   9.969  0.059   9.989  0.065   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.748  -      
OGLE-IV            OGLE-GD-CEP-0496     284.73599   -1.52781     6911   173  125    4.3146357 F   10.015  0.095   9.926  0.062   9.891  0.067   9.891  0.055   10.118  0.090  10.035  0.106   0.000  0.000   0.000  0.000   0.650  -      
GCVS               GZ____Car            284.73927   -1.95113     2314    56  121    4.1589077 F    7.471  0.046   7.409  0.039   0.000  0.000   0.000  0.000    7.247  0.128   7.336  0.047   7.320  0.036   0.000  0.000   0.196  -      
GCVS               UX____Car            284.78110    0.15654     1479    37  130    3.6821720 F    0.000  0.000   6.639  0.080   6.614  0.063   6.611  0.061    6.480  0.075   6.448  0.120   6.495  0.057   6.125  0.169   0.126  -      
GCVS               XX____Vel            284.80591    1.99218     3176   161   90    6.9845810 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.313  0.102   7.428  0.091   7.193  0.087   6.078  0.151   0.135  -      
OGLE-IV            OGLE-GD-CEP-0481     284.83184   -2.53088    12267   430  150    3.1225590 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.987  0.045  10.964  0.047   0.000  0.000   0.000  0.000   0.336  -      
OGLE-IV            OGLE-GD-CEP-0503     284.89676   -1.13308     4899   109   92    4.6225898 1O   8.571  0.046   8.492  0.040   8.480  0.042   8.460  0.034    8.379  0.049   8.329  0.040   8.238  0.052   0.000  0.000   0.431  -      
OGLE-IV            OGLE-GD-CEP-0529     284.90842    0.32333     6466   148  109    5.3356896 F    9.810  0.053   9.692  0.069   9.618  0.063   9.539  0.051    9.904  0.054   9.726  0.050   9.500  0.145   0.000  0.000   1.128  -      
OGLE-IV            OGLE-GD-CEP-0475     284.96208   -2.94999    12298   458  118    4.3117106 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.461  0.057  10.455  0.055   0.000  0.000   0.000  0.000   0.239  GAIA   
OGLE-IV            OGLE-GD-CEP-0514     284.97249   -0.63234     5907   121   96    6.5281276 F    9.068  0.057   9.026  0.057   9.003  0.058   8.985  0.049    9.128  0.043   9.062  0.049   9.411  0.169   0.000  0.000   0.707  -      
GCVS               ET____Car            285.00689   -4.31587    14085   764  197    2.9107584 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.713  0.122  11.765  0.129   0.000  0.000   0.000  0.000   0.076  OGLE   
OGLE-IV            OGLE-GD-CEP-0492     285.00991   -2.22174     5842   225  140    3.4567138 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.739  0.076   9.695  0.064   0.000  0.000   0.000  0.000   0.335  -      
OGLE-IV            OGLE-GD-CEP-0507     285.07160   -1.23323     6204   126  135    3.6870198 F    9.964  0.049   9.920  0.047   9.800  0.061   9.812  0.053    9.834  0.059   9.772  0.065   9.877  0.173   0.000  0.000   0.528  -      
OGLE-IV            OGLE-GD-CEP-0518     285.08528   -0.69081     6859   150  118    4.7241496 F    9.956  0.043   9.929  0.046   9.793  0.044   9.760  0.041    9.824  0.060   9.749  0.065   8.365  0.832   0.000  0.000   0.777  -      
OGLE-IV            OGLE-GD-CEP-0451     285.14651   -4.55807       -1     0  118    2.2525926 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               HS____Car            285.27817   -1.79570     3902   101  109    5.0924229 F    8.401  0.063   8.302  0.054   0.000  0.000   0.000  0.000    8.210  0.059   8.186  0.059   8.215  0.073   0.000  0.000   0.261  OGLE   
OGLE-IV            OGLE-GD-CEP-0511     285.34632   -1.40743    10745   307  154    3.5913199 F   11.234  0.067  11.180  0.074  11.011  0.081  11.169  0.079   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.663  -      
OGLE-IV            OGLE-GD-CEP-0531     285.36708   -0.29709     4871   117  119    3.0405232 1O   9.172  0.050   9.191  0.052   9.098  0.050   9.127  0.037    9.014  0.052   8.960  0.053   0.000  0.000   0.000  0.000   0.512  -      
ASAS               J103158-5814.7       285.42195   -0.19613     2484    52  208    1.1192129 1O   8.931  0.049   8.922  0.039   8.895  0.048   8.901  0.028   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.090  -      
OGLE-IV            OGLE-GD-CEP-0483     285.44229   -3.35590       -1     0  226    0.6350325 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0501     285.45520   -2.09222    13391   337   92    9.0653259 F   10.285  0.069  10.265  0.060   0.000  0.000   0.000  0.000   10.237  0.075  10.184  0.094   0.000  0.000   0.000  0.000   0.480  -      
OGLE-IV            OGLE-GD-CEP-0516     285.50117   -1.44955     2585    55  383    0.3949588 1O  10.550  0.045  10.457  0.072  10.552  0.068  10.497  0.054   10.522  0.054  10.536  0.054   0.000  0.000   0.000  0.000   0.096  -      
OGLE-IV            OGLE-GD-CEP-0510     285.52223   -1.88120     6873   193  114    5.0227528 F    9.680  0.068   9.550  0.069   0.000  0.000   0.000  0.000    9.715  0.058   9.662  0.074   9.518  0.121   0.000  0.000   0.471  -      
GCVS               YZ____Car            285.58147   -1.38944     2729    66   52   18.1677926 F    0.000  0.000   5.566  0.059   5.737  0.062   5.680  0.060    5.655  0.113   5.508  0.127   5.606  0.046   5.512  0.085   0.126  -      
GCVS               UW____Car            285.59355   -1.75669     2006    51  105    5.3458320 F    6.769  0.063   6.756  0.061   0.000  0.000   0.000  0.000    6.607  0.091   6.570  0.107   6.631  0.069   6.571  0.226   0.118  -      
GCVS               CS____Car            285.61215    0.17221     3694    83   93    6.6623304 F    8.009  0.073   8.036  0.074   7.976  0.068   7.958  0.064    7.972  0.057   7.933  0.076   8.037  0.108   0.000  0.000   0.733  OGLE   
OGLE-IV            OGLE-GD-CEP-0553     285.62153    1.13521       -1     0   99    2.0887997 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
ASAS               J102558-5956.8       285.64510   -2.04938     3705    76  109    3.3956317 1O   8.238  0.045   8.138  0.039   0.000  0.000   0.000  0.000    8.199  0.035   8.183  0.038   8.147  0.041   0.000  0.000   0.162  -      
GCVS               CR____Car            285.66746   -0.37194     4740   105   75    9.7588957 F    7.797  0.066   7.891  0.060   7.836  0.058   7.750  0.053    7.853  0.083   7.844  0.068   7.965  0.059   0.000  0.000   0.379  -      
OGLE-IV            OGLE-GD-CEP-0513     285.67493   -1.77732     5970   135  136    3.6191110 F    9.769  0.059   9.729  0.052   0.000  0.000   0.000  0.000    9.780  0.060   9.741  0.059   9.707  0.148   0.000  0.000   0.386  -      
GCVS               Y_____Car            285.68766   -0.33416     1387    32  131    3.6397612 F    0.000  0.000   0.000  0.000   6.445  0.056   6.434  0.049    6.400  0.087   6.367  0.071   6.386  0.052   6.161  0.142   0.085  -      
OGLE-IV            OGLE-GD-CEP-0528     285.69260   -1.04259    10361   394  162    3.2500932 F   11.392  0.124  11.258  0.110  11.070  0.084  11.095  0.076   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.616  -      
ASAS               J103052-5903.7       285.71446   -0.97063     4515    98  101    5.8649847 F    8.389  0.070   8.358  0.181   8.436  0.059   8.350  0.052    8.425  0.063   8.400  0.065   8.477  0.095   0.000  0.000   0.298  OGLE   
GCVS               AQ____Car            285.77276   -3.30482     2720    84   74    9.7695137 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.421  0.095   6.419  0.093   6.499  0.041   6.397  0.167   0.070  -      
OGLE-IV            OGLE-GD-CEP-0527     285.78597   -1.20559    10691   257  160    3.3531840 F   11.373  0.061  11.247  0.093  11.183  0.104  11.169  0.092   11.213  0.060  11.164  0.072   0.000  0.000   0.000  0.000   0.641  -      
OGLE-IV            OGLE-GD-CEP-0520     285.79781   -1.81026     4316   100  105    3.6516286 1O   8.477  0.039   8.424  0.037   0.000  0.000   0.000  0.000    8.364  0.116   8.394  0.056   8.224  0.060   0.000  0.000   0.205  -      
GCVS               EW____Car            285.81340   -3.49046       -1     0   78    4.2391280 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  OGLE   
OGLE-IV            OGLE-GD-CEP-0523     285.88212   -1.50400     4202    81  125    2.7213964 1O   8.830  0.041   8.832  0.069   8.849  0.042   8.850  0.051    8.867  0.034   8.841  0.029   8.632  0.053   0.000  0.000   0.294  -      
OGLE-IV            OGLE-GD-CEP-0533     285.94152   -1.20919     8872   174  152    2.4706301 1O  10.788  0.046  10.671  0.043  10.630  0.062  10.686  0.061   10.796  0.038  10.701  0.038  10.202  0.235   0.000  0.000   0.525  -      
OGLE-IV            OGLE-GD-CEP-0515     285.95850   -2.23147    10512   641  130    4.6524759 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.670  0.092  10.607  0.087  10.239  0.247   0.000  0.000   0.374  -      
OGLE-IV            OGLE-GD-CEP-0547     285.99602   -0.06652     2493    59  103    5.5170749 F    7.367  0.079   7.329  0.070   7.247  0.066   7.241  0.059    7.193  0.095   7.210  0.093   6.944  0.071   6.021  0.199   0.492  -      
GCVS               SV____Vel            285.99839    2.36578     2276    88   60   14.0980332 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.534  0.242   5.430  0.116   5.616  0.072   5.519  0.094   0.095  -      
OGLE-IV            OGLE-GD-CEP-0541     286.10623   -0.86173     6925   166  128    4.1077008 F   10.020  0.116   9.941  0.068   9.939  0.079   9.931  0.072   10.085  0.093   9.961  0.099   9.930  0.341   0.000  0.000   0.587  -      
OGLE-IV            OGLE-GD-CEP-0517     286.13845   -2.42291       -1     0   99    2.0982582 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0525     286.18577   -1.94521     8364   251  124    4.5715828 F   10.163  0.066  10.111  0.060   0.000  0.000   0.000  0.000   10.261  0.072  10.221  0.081  10.336  0.297   0.000  0.000   0.435  -      
OGLE-IV            OGLE-GD-CEP-0546     286.20049   -0.46861     3248    75   85    5.1788964 1O   7.552  0.044   7.446  0.055   7.371  0.043   7.305  0.034    7.365  0.106   7.333  0.036   7.229  0.046   6.713  0.261   0.456  -      
OGLE-IV            OGLE-GD-CEP-0534     286.20762   -1.56579     5070   109  140    2.3111989 1O   9.601  0.064   9.568  0.039   9.478  0.049   0.000  0.000    9.519  0.061   9.466  0.072   9.065  0.096   0.000  0.000   0.387  -      
GCVS               CQ____Car            286.23696   -1.73008     4337   143  106    5.3192553 F    8.522  0.069   8.408  0.063   0.000  0.000   0.000  0.000    8.475  0.055   8.429  0.065   8.197  0.056   0.000  0.000   0.197  OGLE   
OGLE-IV            OGLE-GD-CEP-0556     286.25413    0.57412     8831   335  154    3.2489426 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.184  0.065  11.044  0.074   0.000  0.000   0.000  0.000   1.114  -      
OGLE-IV            OGLE-GD-CEP-0489     286.25993   -4.23665    11545   471  225    1.6704548 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.587  0.059  11.643  0.066   0.000  0.000   0.000  0.000   0.057  GAIA   
OGLE-IV            OGLE-GD-CEP-0495     286.36319   -4.06804       -1     0  130    1.4094276 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0526     286.39444   -2.23314    13662   586  171    3.5087633 F    0.000  0.000  11.437  0.077   0.000  0.000   0.000  0.000   11.587  0.097  11.566  0.110   0.000  0.000   0.000  0.000   0.257  -      
OGLE-IV            OGLE-GD-CEP-0537     286.40066   -1.72618     7178   188  123    4.4247036 F   10.040  0.077   9.954  0.058   0.000  0.000   0.000  0.000    9.927  0.071   9.881  0.075  10.078  0.208   0.000  0.000   0.568  -      
OGLE-IV            OGLE-GD-CEP-0522     286.40865   -2.56096    13782   625  146    4.5062104 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.114  0.098  11.082  0.111   0.000  0.000   0.000  0.000   0.131  GAIA   
GCVS               AY____Car            286.49516   -1.37991     3490    98  103    5.5732683 F    7.944  0.133   7.847  0.071   7.750  0.072   7.741  0.068    7.923  0.085   7.902  0.108   7.631  0.081   6.589  0.371   0.139  OGLE   
GCVS               VY____Car            286.54763    1.21286     1858    75   51   18.8900259 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.715  0.150   4.589  0.181   4.710  0.116   4.630  0.123   0.061  -      
OGLE-IV            OGLE-GD-CEP-0504     286.60037   -3.81299    14002   489  145    3.5505661 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.939  0.046  10.935  0.058   0.000  0.000   0.000  0.000   0.076  -      
OGLE-IV            OGLE-GD-CEP-0539     286.63167   -1.80403     6094   164  128    2.7680981 1O   9.784  0.049   9.717  0.037   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.501  -      
OGLE-IV            OGLE-GD-CEP-0543     286.66895   -1.76325    11703   286  118    5.7033441 F   10.619  0.061  10.564  0.063   0.000  0.000   0.000  0.000   10.572  0.080  10.493  0.081  10.027  0.190   0.000  0.000   0.395  -      
GCVS               SX____Car            286.72365    1.32557     1822    61  111    4.8600155 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.604  0.107   6.612  0.068   6.595  0.061   6.410  0.154   0.124  -      
OGLE-IV            OGLE-GD-CEP-0524     286.73620   -2.87428    10811   696   75   11.3525831 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.483  0.104   9.455  0.108   9.147  0.124   0.000  0.000   0.322  -      
OGLE-IV            OGLE-GD-CEP-0558     286.82396   -0.20425     7024   186   32   43.1171454 F    7.066  0.058   6.931  0.070   6.753  0.060   6.690  0.056    6.951  0.234   6.962  0.151   6.886  0.051   0.000  0.000   1.035  -      
GCVS               V397__Car            286.85497   -8.91184     1176    32  146    2.0634837 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.347  0.061   6.263  0.101   6.361  0.021   6.264  0.133   0.026  -      
GCVS               FF____Car            286.93199    0.58732     4398   249   55   16.3353584 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.870  0.266   7.076  0.132   7.050  0.107   6.597  0.223   0.510  OGLE   
OGLE-IV            OGLE-GD-CEP-0569     286.95673    0.14910     9691   281  110    5.8203705 F   10.397  0.059  10.333  0.082  10.194  0.069  10.145  0.062    9.844  0.083   9.780  0.086   8.200  0.258   4.830  0.115   0.733  -      
OGLE-IV            OGLE-GD-CEP-0552     286.99175   -1.32297    11978   299  145    4.1559397 F   11.241  0.050  11.117  0.053  11.123  0.094  11.166  0.077   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.609  -      
OGLE-IV            OGLE-GD-CEP-0508     286.99254   -4.28760    20351   888  222    3.0456259 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.488  0.086  12.489  0.105   0.000  0.000   0.000  0.000   0.106  ASAS-SN
OGLE-IV            OGLE-GD-CEP-0567     287.06115   -0.16715    10468   341  132    4.4834724 F   11.182  0.067  11.010  0.075  10.877  0.091  11.125  0.099   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.236  -      
OGLE-IV            OGLE-GD-CEP-0559     287.07007   -0.62617     5562   141   78    9.1204269 F    8.580  0.061   8.488  0.059   8.399  0.062   8.355  0.055    8.355  0.076   8.285  0.085   0.000  0.000   0.000  0.000   0.764  -      
OGLE-IV            OGLE-GD-CEP-0563     287.11734   -0.52841     5028   138  105    5.4967395 F    9.157  0.056   9.064  0.060   8.893  0.068   8.865  0.149    8.977  0.069   8.807  0.073   5.392  0.315   2.473  0.716   0.839  -      
OGLE-IV            OGLE-GD-CEP-0549     287.14703   -1.99905     5586   494  179    2.1967541 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.265  0.085  10.245  0.089   9.693  0.145   0.000  0.000   0.082  -      
OGLE-IV            OGLE-GD-CEP-0557     287.16588   -0.94764     7077   243   65   12.9856992 F    8.589  0.113   8.460  0.062   8.200  0.087   8.182  0.102    8.556  0.098   8.390  0.121   6.181  0.093   3.105  0.258   0.616  -      
OGLE-IV            OGLE-GD-CEP-0568     287.16989   -0.29819     4413   172   31   45.4495667 F    0.000  0.000   0.000  0.000   5.727  0.051   5.622  0.045    5.769  0.096   5.734  0.094   5.453  0.056   3.633  0.158   0.717  -      
GCVS               UY____Car            287.23478   -3.23466     2170    83  102    5.5437621 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.759  0.120   6.716  0.112   6.801  0.092   6.967  0.286   0.062  -      
OGLE-IV            OGLE-GD-CEP-0551     287.24875   -1.91532    14879   691  312    1.4178703 1O  12.541  0.056  12.470  0.047   0.000  0.000   0.000  0.000   12.778  0.101  12.813  0.132   0.000  0.000   0.000  0.000   0.340  -      
OGLE-IV            OGLE-GD-CEP-0564     287.26606   -0.77275     6210   173   52   18.8817545 F    8.025  0.103   7.940  0.095   7.818  0.091   7.864  0.090    7.998  0.145   7.893  0.138   0.000  0.000   0.000  0.000   1.336  -      
GCVS               UZ____Car            287.28508   -2.31492     2313   106  106    5.2046310 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.898  0.208   7.072  0.082   7.006  0.074   6.703  0.205   0.061  -      
OGLE-IV            OGLE-GD-CEP-0536     287.29481   -3.24377    11576   450  282    1.2079107 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.269  0.064  12.254  0.070   0.000  0.000   0.000  0.000   0.382  -      
OGLE-IV            OGLE-GD-CEP-0538     287.32186   -3.10478       -1     0   93    2.2989942 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               V720__Car            287.32923   -1.07031     3364    73  115    3.0816696 1O   8.144  0.074   8.149  0.087   8.121  0.032   8.144  0.032    8.202  0.029   8.192  0.033   0.000  0.000   0.000  0.000   0.240  -      
OGLE-IV            OGLE-GD-CEP-0542     287.35461   -2.94996     9715   485  127    4.6164109 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.525  0.075  10.512  0.074  10.239  0.239   0.000  0.000   0.471  GAIA   
OGLE-IV            OGLE-GD-CEP-0561     287.36177   -1.12255     7389   176   82    8.7819112 F    9.168  0.054   9.057  0.057   9.044  0.066   9.011  0.058   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.666  -      
OGLE-IV            OGLE-GD-CEP-0540     287.42824   -3.14857    14640   659  155    4.2306888 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.409  0.094  11.382  0.109   0.000  0.000   0.000  0.000   0.273  GAIA   
OGLE-IV            OGLE-GD-CEP-0581     287.44637    0.59743     8824   381  219    1.7946978 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.705  0.091  11.644  0.093   0.000  0.000   0.000  0.000   0.589  -      
OGLE-IV            OGLE-GD-CEP-0570     287.50470   -0.67790     6897   191  120    4.5431941 F   10.111  0.050   9.969  0.066   9.893  0.067   9.257  0.177   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.939  -      
OGLE-IV            OGLE-GD-CEP-0574     287.56710   -0.12847     7420   173  133    3.8863044 F   10.400  0.060  10.307  0.073  10.242  0.073  10.226  0.066   10.225  0.080  10.256  0.118   0.000  0.000   0.000  0.000   0.794  -      
OGLE-IV            OGLE-GD-CEP-0577     287.57041    0.06004     9125   423  210    1.4988957 1O  11.872  0.066  11.843  0.080  11.462  0.120   0.000  0.000   11.494  0.074  11.471  0.080   7.869  0.189   0.000  0.000   0.833  -      
OGLE-IV            OGLE-GD-CEP-0560     287.62057   -1.62162     7933   248  151    3.1905906 F   10.572  0.045  10.510  0.046   0.000  0.000   0.000  0.000   10.693  0.055  10.670  0.067   0.000  0.000   0.000  0.000   0.471  -      
GCVS               CT____Car            287.63264   -2.77177    10083   466   56   18.0608858 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.492  0.108   8.529  0.087   8.352  0.083   6.917  0.274   0.105  OGLE   
GCVS               HW____Car            287.67446   -2.25651     2642    78   77    9.1992766 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.505  0.057   6.496  0.096   6.482  0.035   6.242  0.139   0.092  -      
OGLE-IV            OGLE-GD-CEP-0578     287.76645   -0.13830     8774   201  138    3.8386284 F   10.721  0.074  10.755  0.071  10.675  0.078  10.632  0.077   10.718  0.066  10.613  0.077   0.000  0.000   4.168  0.809   0.796  -      
GCVS               FI____Car            287.77902    0.69317     4860   170   62   13.4577040 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.478  0.076   7.489  0.072   7.423  0.055   6.315  0.569   0.434  -      
OGLE-IV            OGLE-GD-CEP-0589     287.78034    0.50918     5832   151  140    3.3849671 F    9.953  0.075   9.921  0.070   9.870  0.078   9.802  0.061    9.756  0.076   9.724  0.085   0.000  0.000   0.000  0.000   0.521  -      
OGLE-IV            OGLE-GD-CEP-0571     287.80290   -1.16572     9044   364  152    2.4247990 1O  10.969  0.056  10.852  0.056  10.882  0.065  10.525  0.095   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.640  -      
OGLE-IV            OGLE-GD-CEP-0585     287.80564    0.24883     7766   201   66   12.7687976 F    8.692  0.071   8.695  0.066   8.634  0.065   8.452  0.061    8.563  0.117   8.539  0.110   7.839  0.063   5.401  0.169   0.573  -      
GCVS               V656__Car            287.88616   -3.33092    14669   565   50   24.2295018 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.867  0.066   8.920  0.084   8.788  0.081   0.000  0.000   0.114  OGLE   
OGLE-IV            OGLE-GD-CEP-0562     287.94247   -2.16853    14367   358  132    4.0386481 1O   0.000  0.000  10.964  0.032   0.000  0.000   0.000  0.000   10.989  0.044  10.938  0.040  10.103  0.178   0.000  0.000   0.364  -      
OGLE-IV            OGLE-GD-CEP-0554     287.94987   -2.78587   121706  6025    3   30.8203546 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.066  0.072  13.141  0.099   0.000  0.000   0.000  0.000   0.090  -      
OGLE-IV            OGLE-GD-CEP-0583     287.97963   -0.29286    11903   489  246    1.4915211 1O  12.407  0.067  12.368  0.073  11.979  0.137   0.000  0.000   12.134  0.115  12.027  0.113   9.252  0.147   6.800  0.404   0.831  -      
OGLE-IV            OGLE-GD-CEP-0566     287.99036   -1.93717     6761   171  120    4.4836563 F    9.629  0.051   9.540  0.059   0.000  0.000   0.000  0.000    9.636  0.064   9.637  0.063   9.686  0.174   0.000  0.000   0.181  GAIA   
GCVS               EY____Car            288.00322   -2.09191     2168    43  149    2.8759761 F    7.732  0.039   7.723  0.039   0.000  0.000   0.000  0.000    7.687  0.086   7.707  0.049   7.663  0.041   0.000  0.000   0.056  -      
OGLE-IV            OGLE-GD-CEP-0579     288.02146   -0.55313     4066    87   95    4.2435364 1O   8.300  0.041   8.124  0.041   8.152  0.038   8.060  0.030    8.235  0.028   8.188  0.042   8.033  0.149   0.000  0.000   0.426  -      
OGLE-IV            OGLE-GD-CEP-0500     288.03540   -6.18219     7049   348  158    2.0282091 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.289  0.114  10.294  0.116  10.142  0.207   0.000  0.000   0.071  GAIA   
OGLE-III           OGLE-GD-CEP-0003     288.04957   -3.25390    14036   755  143    4.6323956 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.058  0.116  11.127  0.108   0.000  0.000   0.000  0.000   0.114  GAIA   
OGLE-IV            OGLE-GD-CEP-0575     288.05443   -1.04907     2458    72   93    6.6110492 F    7.027  0.059   6.937  0.040   6.760  0.045   6.713  0.055    6.930  0.182   6.918  0.082   7.744  0.178   0.000  0.000   0.244  -      
OGLE-IV            OGLE-GD-CEP-0587     288.06356   -0.15057     4589    94   95    6.4030067 F    8.452  0.070   8.441  0.057   8.330  0.048   8.327  0.048    8.445  0.057   8.392  0.057   8.238  0.145   6.099  0.857   0.477  -      
OGLE-IV            OGLE-GD-CEP-0573     288.13785   -1.52102     6377   139   85    7.9839331 F    8.856  0.114   8.817  0.058   8.837  0.059   8.830  0.056    8.829  0.056   8.795  0.082   8.778  0.115   0.000  0.000   0.526  -      
OGLE-IV            OGLE-GD-CEP-0593     288.18846    0.16668    10488   258  136    4.2456950 F   10.914  0.082  10.824  0.087  10.756  0.085  10.709  0.087   10.761  0.077  10.719  0.080  10.348  0.249   6.849  0.397   0.495  -      
GCVS               II____Car            288.18973   -0.74871     6347   297   25   64.8364209 F    6.111  0.087   0.000  0.000   5.781  0.061   5.698  0.058    4.398  0.690   5.506  0.309   5.723  0.104   4.446  0.243   0.518  -      
GCVS               WW____Car            288.19810    0.01440     2205    53  113    4.6768391 F    7.103  0.074   7.126  0.070   7.014  0.062   7.028  0.059    6.977  0.203   7.131  0.096   7.159  0.091   6.631  0.225   0.128  -      
OGLE-IV            OGLE-GD-CEP-0535     288.20234   -4.86215       -1     0  119    2.2359488 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  GAIA   
OGLE-IV            OGLE-GD-CEP-0602     288.22195    0.59692     7214   719  126    4.1995479 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.955  0.339  10.088  0.207   9.727  0.387   0.000  0.000   0.515  -      
OGLE-III           OGLE-GD-CEP-0002     288.23291   -3.74427    16464   741  317    1.5809530 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.938  0.093  12.966  0.095   0.000  0.000   0.000  0.000   0.099  -      
ASAS               J104300-6131.2       288.23656   -2.36857     3709   101  124    2.6744447 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.453  0.040   8.446  0.041   8.490  0.049   0.000  0.000   0.057  -      
OGLE-III           OGLE-GD-CEP-0001     288.32335   -4.20988    14481   535  319    1.3048254 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.461  0.049  12.481  0.075   0.000  0.000   0.000  0.000   0.067  -      
GCVS               FZ____Car            288.39539    0.31758     3962    76  105    3.5780713 1O   8.279  0.047   8.318  0.050   8.218  0.044   8.245  0.036    8.299  0.037   8.287  0.037   8.188  0.045   0.000  0.000   0.220  -      
GCVS               FH____Car            288.41084   -1.29931     5427   148  103    5.6645526 F    8.872  0.108   8.905  0.188   8.928  0.067   8.942  0.060    8.815  0.058   8.756  0.070   8.428  0.093   6.692  0.237   0.330  OGLE   
OGLE-IV            OGLE-GD-CEP-0600     288.44958   -0.02604     6223   145  118    4.5873533 F    9.638  0.056   9.554  0.067   9.436  0.055   9.379  0.057    9.591  0.058   9.530  0.054   9.656  0.162   0.000  0.000   0.541  -      
OGLE-IV            OGLE-GD-CEP-0596     288.49205   -0.24454     5758   115  101    3.9850354 1O   9.123  0.044   9.031  0.048   8.993  0.043   9.005  0.033    9.135  0.033   9.098  0.036   9.435  0.103   0.000  0.000   0.480  ASAS-SN
OGLE-III           OGLE-GD-CEP-0004     288.56085   -3.65475    12949   499  374    0.9119002 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.770  0.066  12.771  0.079   0.000  0.000   0.000  0.000   0.110  -      
GCVS               V898__Cen            288.66492    5.51823     1633    50  106    3.5272814 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.285  0.076   6.206  0.116   6.323  0.059   6.234  0.134   0.068  -      
OGLE-IV            OGLE-GD-CEP-0601     288.67036   -0.35686     6182   124  130    2.6561424 1O  10.074  0.041  10.022  0.055   9.894  0.038   9.993  0.045   10.052  0.042  10.013  0.051   0.000  0.000   0.000  0.000   0.885  -      
OGLE-IV            OGLE-GD-CEP-0599     288.70882   -0.58455     6526   147  137    3.5715328 F   10.112  0.060  10.047  0.066   9.951  0.063   9.874  0.058   10.027  0.064   9.973  0.061   8.825  0.094   6.662  0.204   0.539  -      
GCVS               FK____Car            288.71895   -0.37578     6435   168   46   23.2270556 F    7.424  0.096   7.362  0.098   7.312  0.095   7.301  0.093    7.215  0.193   7.327  0.131   7.291  0.078   0.000  0.000   0.545  OGLE   
OGLE-IV            OGLE-GD-CEP-0594     288.72194   -0.85511     7971   263   55   17.4052618 F    8.404  0.063   8.361  0.061   8.222  0.082   7.996  0.075    8.127  0.071   8.134  0.067   7.667  0.065   6.114  0.160   0.580  -      
OGLE-IV            OGLE-GD-CEP-0598     288.72596   -0.69551     7014   221  315    0.6543903 1O  12.455  0.067  12.262  0.092  12.223  0.113  12.474  0.213   12.172  0.093  12.186  0.077   0.000  0.000   0.000  0.000   0.777  -      
OGLE-IV            OGLE-GD-CEP-0606     288.75324    0.11935     9339   200  100    4.6255762 1O  10.168  0.049  10.038  0.053   9.942  0.056   9.908  0.047   10.188  0.040  10.038  0.050   9.098  0.203   0.000  0.000   0.833  -      
OGLE-IV            OGLE-GD-CEP-0607     288.77152    0.18946     6191   168  271    0.7905432 1O  11.649  0.052  11.639  0.075  11.450  0.084  11.633  0.090   11.785  0.057  11.721  0.050   0.000  0.000   0.000  0.000   0.616  -      
GCVS               DY____Car            288.81047   -0.95661     4125    99  113    4.6745481 F    8.521  0.075   8.517  0.152   8.379  0.064   8.395  0.057    8.486  0.082   8.489  0.098   8.575  0.080   0.000  0.000   0.185  -      
OGLE-IV            OGLE-GD-CEP-0597     288.89616   -1.05692     7008   223   67   12.1468737 F    8.408  0.162   8.370  0.170   8.405  0.062   8.366  0.058    8.469  0.110   8.467  0.092   7.690  0.160   5.632  0.157   0.486  -      
OGLE-IV            OGLE-GD-CEP-0604     288.94533   -0.48167     6390   164   49   20.5043664 F    7.637  0.079   7.665  0.093   7.554  0.075   7.466  0.071    7.643  0.105   7.618  0.136   7.594  0.122   0.000  0.000   0.683  -      
OGLE-IV            OGLE-GD-CEP-0576     288.96968   -2.72407    12603   483  205    1.9908784 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.551  0.065  11.557  0.073   0.000  0.000   0.000  0.000   0.076  GAIA   
GCVS               U_____Car            289.05706    0.04281     1547    78   34   38.8377267 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   3.152  0.115   3.329  0.131   3.255  0.131   0.081  -      
OGLE-III           OGLE-GD-CEP-0006     289.08779   -0.71519     6943   191  355    0.5339656 1O  12.504  0.060  12.527  0.084  12.386  0.148   0.000  0.000   12.473  0.108  12.391  0.109   0.000  0.000   0.000  0.000   0.592  -      
GCVS               IM____Car            289.10775   -0.83551     4190   102  105    5.3361198 F    8.292  0.057   8.295  0.050   8.225  0.053   8.252  0.052    8.412  0.059   8.395  0.064   8.101  0.120   5.399  0.555   0.153  -      
OGLE-IV            OGLE-GD-CEP-0605     289.13111   -0.84576     5670   100  116    3.1265085 1O   9.333  0.038   9.318  0.042   9.291  0.052   9.242  0.034    9.292  0.031   9.231  0.042   8.703  0.231   4.801  0.154   0.296  -      
GCVS               GT____Car            289.14082    0.35261     6893   136   64   13.1556842 F    8.364  0.054   8.262  0.051   8.233  0.043   8.224  0.037    8.320  0.050   8.284  0.051   8.039  0.046   7.089  0.286   0.517  OGLE   
GCVS               GS____Car            289.15665   -1.83464     6151   165  126    4.0547630 F    9.599  0.064   9.501  0.069   0.000  0.000   0.000  0.000    9.575  0.072   9.571  0.072   9.781  0.157   0.000  0.000   0.207  OGLE   
OGLE-III           OGLE-GD-CEP-0005     289.23405   -1.81600       -1     0   90    2.4166018 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               WZ____Car            289.29506   -1.18076     3850   132   45   23.0180376 F    0.000  0.000   5.987  0.087   5.944  0.087   5.927  0.087    6.198  0.132   6.180  0.093   6.011  0.102   5.583  0.123   0.105  -      
OGLE-IV            OGLE-GD-CEP-0588     289.31754   -2.56363    13311   587  182    3.0257341 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.643  0.079  11.671  0.081   0.000  0.000   0.000  0.000   0.255  GAIA   
GCVS               IO____Car            289.32962   -0.93467     5553   123   62   13.5960211 F    7.749  0.088   7.639  0.070   7.686  0.040   7.641  0.030    7.600  0.063   7.600  0.052   7.408  0.036   6.501  0.252   0.282  -      
OGLE-IV            OGLE-GD-CEP-0590     289.33505   -2.45037    11653   456  143    4.0956226 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.940  0.068  10.935  0.066   0.000  0.000   0.000  0.000   0.255  GAIA   
GCVS               CC____Car            289.37755   -1.59284     4515   130  112    4.7598281 F    8.639  0.150   8.559  0.050   8.739  0.057   0.000  0.000    8.664  0.070   8.646  0.076   8.185  0.109   6.197  0.299   0.167  -      
OGLE-IV            OGLE-GD-CEP-0609     289.42718   -0.32902     7068   198   44   25.1194303 F    7.507  0.084   7.467  0.077   7.363  0.069   7.303  0.067    7.394  0.274   7.521  0.092   7.741  0.121   0.000  0.000   0.507  -      
GCVS               CF____Car            289.43229   -0.38567     4674    92  103    5.4949300 F    8.561  0.047   8.528  0.053   8.505  0.045   8.482  0.038    8.536  0.059   8.529  0.059   8.604  0.123   0.000  0.000   0.186  -      
OGLE-IV            OGLE-GD-CEP-0586     289.44823   -2.99307    13555   493  183    2.4713854 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.423  0.050  11.424  0.069   0.000  0.000   0.000  0.000   0.125  GAIA   
GCVS               V442__Car            289.45948   -0.40941     5975   132  104    5.5564356 F    9.121  0.066   9.153  0.071   9.039  0.067   9.038  0.060    9.127  0.079   9.112  0.082   8.815  0.094   0.000  0.000   0.318  OGLE   
GCVS               CY____Car            289.48927   -0.86994     2255    50  119    4.2659148 F    7.321  0.057   7.234  0.049   7.262  0.053   7.227  0.046    7.205  0.145   7.318  0.056   6.938  0.050   5.606  0.139   0.092  -      
OGLE-III           OGLE-GD-CEP-0008     289.50063   -0.82672     7794   173   78    9.5415441 F    9.312  0.051   9.259  0.104   9.236  0.067   9.096  0.061    9.293  0.083   9.162  0.074   8.739  0.181   0.000  0.000   0.981  -      
OGLE-IV            OGLE-GD-CEP-0595     289.51025   -2.35874    14129   540  260    1.6289887 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.124  0.066  12.097  0.082   0.000  0.000   0.000  0.000   0.111  -      
GCVS               FN____Car            289.60879   -0.12669     3811    85  114    4.5856135 F    8.401  0.059   8.403  0.062   8.363  0.060   8.331  0.053    8.238  0.050   8.236  0.056   8.479  0.081   0.000  0.000   0.190  -      
OGLE-III           OGLE-GD-CEP-0007     289.63374   -1.21343     7641   228  120    4.5602049 F   10.165  0.081  10.109  0.091   9.895  0.075   9.942  0.075   10.242  0.100  10.149  0.119   0.000  0.000   0.000  0.000   0.660  -      
OGLE-IV            OGLE-GD-CEP-0591     289.75098   -3.27256       -1     0  160    1.0498736 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-III           OGLE-GD-CEP-0010     289.83643   -1.26676    10153   260   59   16.1334039 F    9.197  0.072   9.038  0.056   8.929  0.070   8.876  0.066    9.161  0.129   9.069  0.097   8.042  0.159   3.696  0.808   0.957  -      
OGLE-IV            OGLE-GD-CEP-0615     289.83727   -0.70894     7844   201   94    6.9332583 F    9.775  0.102   9.740  0.069   9.545  0.076   9.488  0.053    9.694  0.061   9.516  0.066   8.366  0.232   5.275  0.216   0.852  -      
OGLE-IV            OGLE-GD-CEP-0621     289.87771    0.12707     5972   163  102    5.7709755 F    9.255  0.075   9.239  0.091   9.123  0.075   9.134  0.080   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.628  -      
GCVS               FM____Car            289.87889   -0.96675     6360   163   87    7.6387040 F    8.913  0.102   8.900  0.184   8.973  0.066   8.841  0.065    8.899  0.063   8.905  0.071   8.281  0.137   0.000  0.000   0.571  OGLE   
OGLE-IV            OGLE-GD-CEP-0620     289.92112   -0.50281     6850   147  103    3.9604373 1O   9.571  0.052   9.432  0.052   9.416  0.044   9.325  0.041    9.541  0.042   9.455  0.031   8.900  0.093   6.063  0.185   0.560  -      
OGLE-III           OGLE-GD-CEP-0011     289.95992   -1.31295     7526   200  124    4.3093494 F   10.161  0.069  10.029  0.062   9.836  0.067   9.799  0.136   10.124  0.081  10.003  0.102   7.562  0.115   0.000  0.000   0.541  -      
OGLE-IV            OGLE-GD-CEP-0626     289.98086    1.21930    17593  1026  225    2.7045704 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.407  0.132  12.465  0.125   0.000  0.000   0.000  0.000   0.289  -      
OGLE-IV            OGLE-GD-CEP-0618     289.99043   -0.81547     7658   273  123    4.3895447 F   10.364  0.094  10.270  0.056  10.164  0.074  10.194  0.055   10.029  0.056   9.886  0.064   8.770  0.301   5.771  0.285   0.707  -      
GCVS               IK____Car            290.07356   -4.40402    13258   533  130    5.1018352 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.869  0.074  10.847  0.089   0.000  0.000   0.000  0.000   0.165  OGLE   
OGLE-IV            OGLE-GD-CEP-0622     290.07648    0.00427     6955   162  101    5.9753658 F    9.766  0.056   9.758  0.063   9.648  0.059   9.612  0.059    9.656  0.085   9.588  0.075   9.530  0.120   0.000  0.000   1.100  -      
GCVS               ER____Car            290.08527    1.47266     1096    41   85    7.7185954 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.774  0.135   4.558  0.223   4.830  0.075   4.776  0.069   0.062  -      
OGLE-III           OGLE-GD-CEP-0009     290.08850   -1.83726    10916   394  240    1.6761137 F   12.286  0.043  12.170  0.041   0.000  0.000   0.000  0.000   12.388  0.072  12.451  0.102   0.000  0.000   0.000  0.000   0.628  -      
GCVS               HK____Car            290.10659   -0.48028     4127    83   73    6.6965184 1O   7.465  0.059   7.447  0.044   7.424  0.044   7.409  0.035    7.324  0.106   7.388  0.044   7.439  0.064   0.000  0.000   0.203  -      
OGLE-IV            OGLE-GD-CEP-0565     290.14258   -5.93128       -1     0   94    3.1852446 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  GAIA   
GCVS               GI____Car            290.26230    2.54391     1912    60   92    4.4307267 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.323  0.080   6.186  0.127   6.333  0.039   6.284  0.138   0.095  -      
GCVS               XZ____Car            290.29496   -0.76635     2414    76   54   16.6528143 F    0.000  0.000   0.000  0.000   5.596  0.072   5.482  0.072    5.380  0.177   5.291  0.163   5.381  0.081   5.337  0.123   0.073  -      
OGLE-IV            OGLE-GD-CEP-0613     290.32186   -1.92223    11523   338  217    1.6623291 1O  11.837  0.136  11.771  0.089   0.000  0.000   0.000  0.000   11.727  0.057  11.774  0.058   0.000  0.000   0.000  0.000   0.320  -      
OGLE-IV            OGLE-GD-CEP-0610     290.48659   -2.59320    14170   674  189    2.9559350 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.896  0.106  11.853  0.119   0.000  0.000   0.000  0.000   0.356  -      
OGLE-IV            OGLE-GD-CEP-0617     290.50619   -2.01876     7519   220   76    9.8521818 F    8.754  0.061   8.673  0.059   0.000  0.000   0.000  0.000    8.798  0.065   8.802  0.065   8.960  0.109   0.000  0.000   0.226  GAIA   
GCVS               FO____Car            290.53303   -2.09509     4121    94   71   10.3564096 F    7.362  0.049   7.351  0.048   0.000  0.000   0.000  0.000    7.166  0.142   7.337  0.056   7.299  0.044   0.000  0.000   0.166  -      
OGLE-IV            OGLE-GD-CEP-0614     290.53490   -2.25652       -1     0  133    1.8947614 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0619     290.59356   -2.06690       -1     0   92    3.2891790 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  GAIA   
OGLE-IV            OGLE-GD-CEP-0633     290.62839    0.90651    11557   502  193    1.9643782 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.654  0.049  11.673  0.061   0.000  0.000   0.000  0.000   0.584  -      
FalconQuintana2017 OGLE-GD-CEP-0623     290.67369   -1.10271    11051   286  123    4.9954147 F   10.935  0.053  10.802  0.047  10.692  0.071  10.832  0.062   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.824  OGLE   
Jansen2009         OGLE-GD-CEP-0624     290.75996   -1.20398     6758   170  112    4.9672990 F    9.601  0.067   9.563  0.083   9.490  0.054   9.555  0.048    9.287  0.099   9.248  0.072   8.894  0.109   0.000  0.000   0.373  OGLE   
Hummerich2013      OGLE-GD-CEP-0629     290.77304   -0.34486     8825   219  135    3.8793764 F   10.933  0.052  10.799  0.066  10.619  0.070  10.650  0.058   10.992  0.057  10.830  0.099   9.980  0.195   0.000  0.000   1.056  OGLE   
OGLE-III           OGLE-GD-CEP-0012     290.79813   -1.69383     6561   246  362    0.6557465 F   12.373  0.104  12.354  0.065   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.335  -      
GCVS               FQ____Car            290.91324   -0.35985     4261   104   72   10.2739900 F    7.543  0.068   7.573  0.071   7.544  0.064   7.497  0.059    7.373  0.077   7.443  0.106   7.370  0.067   5.094  0.154   0.293  -      
GCVS               GH____Car            290.93601   -0.24546     2551    60   79    5.7255726 1O   0.000  0.000   6.651  0.047   6.582  0.040   6.588  0.031    6.546  0.078   6.484  0.105   6.298  0.045   4.780  0.168   0.132  -      
GCVS               FR____Car            291.09021    0.56771     3172   110   70   10.7167444 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.687  0.102   6.728  0.080   6.694  0.080   6.698  0.218   0.166  -      
Hummerich2013      OGLE-GD-CEP-0631     291.11691   -0.76983       -1     0   23   26.2837579 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  OGLE   
WISE               J110842.2-615354     291.14873   -1.39997     8289   191  176    2.4307970 F   11.198  0.107  11.060  0.104  11.044  0.080  11.036  0.063   11.139  0.066  11.064  0.063  10.238  0.551   0.000  0.000   0.546  OGLE   
OGLE-IV            OGLE-GD-CEP-0627     291.21221   -1.59071     8060   226   71   11.2792471 F    9.052  0.123   9.030  0.072   8.872  0.077   0.000  0.000    9.048  0.102   8.947  0.121   0.000  0.000   0.000  0.000   0.809  -      
OGLE-IV            OGLE-GD-CEP-0584     291.23703   -6.56493    16654   682  168    4.0140430 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.679  0.078  11.679  0.082   0.000  0.000   0.000  0.000   0.138  ASAS-SN
OGLE-IV            OGLE-GD-CEP-0651     291.27008    1.50989     8550   304  100    6.3940287 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.612  0.070   9.616  0.071   9.692  0.124   0.000  0.000   0.238  GAIA   
GCVS               XX____Car            291.28804   -4.87937     3524   150   56   15.7070571 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.400  0.149   6.306  0.175   6.381  0.131   6.258  0.183   0.104  -      
OGLE-IV            OGLE-GD-CEP-0644     291.32346    0.63198     9587   463  146    3.5226591 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.944  0.098  10.918  0.107   0.000  0.000   0.000  0.000   0.638  -      
GCVS               IP____Car            291.35299   -3.91963    14115   583  107    7.1209911 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.529  0.082  10.517  0.082   0.000  0.000   0.000  0.000   0.166  OGLE   
OGLE-IV            OGLE-GD-CEP-0647     291.37555    0.60011       -1     0  186    0.8400453 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               XY____Car            291.42026   -3.85896     2528    85   64   12.4360971 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.038  0.111   5.990  0.134   6.007  0.078   5.901  0.130   0.168  -      
GCVS               IT____Car            291.47270   -1.11182     1538    37   86    7.5330469 F    0.000  0.000   5.690  0.033   0.000  0.000   0.000  0.000    5.681  0.118   5.587  0.070   5.706  0.034   5.398  0.202   0.221  -      
OGLE-IV            OGLE-GD-CEP-0634     291.50043   -1.03470     6950   142  143    2.2678937 1O  10.552  0.039  10.449  0.031  10.360  0.050  10.330  0.048   10.589  0.041  10.502  0.048   0.000  0.000   0.000  0.000   0.847  -      
OGLE-IV            OGLE-GD-CEP-0641     291.54657   -0.50031       -1     0  335    0.3587909 1O  12.159  0.174   0.000  0.000   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
WISE               J111304.5-615600     291.63840   -1.23778     6602   172   67   11.9026860 F    8.512  0.137   8.432  0.114   8.398  0.091   8.406  0.086    8.497  0.097   8.391  0.120   9.090  0.197   0.000  0.000   0.746  OGLE   
OGLE-IV            OGLE-GD-CEP-0637     291.70441   -1.38306     8647   248  132    3.9894132 F   10.929  0.077  10.837  0.105  10.689  0.090  10.694  0.079   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.222  -      
OGLE-IV            OGLE-GD-CEP-0654     291.72229    0.62770     8135   318  180    1.6804301 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.099  0.051  11.095  0.045   0.000  0.000   0.000  0.000   0.536  -      
OGLE-IV            OGLE-GD-CEP-0646     291.75029   -0.41076     6363   172   54   17.1444570 F    7.896  0.079   7.827  0.090   7.805  0.082   7.730  0.077    7.993  0.110   8.053  0.114   0.000  0.000   0.000  0.000   0.705  -      
OGLE-IV            OGLE-GD-CEP-0625     291.76810   -3.11963    14108   702  298    1.3124232 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.448  0.076  12.531  0.092   0.000  0.000   0.000  0.000   0.211  -      
OGLE-IV            OGLE-GD-CEP-0638     291.81081   -1.39008     7903   254   70   11.5173180 F    9.136  0.126   9.069  0.159   8.822  0.079   8.782  0.073    9.119  0.089   9.010  0.114   9.415  0.162   0.000  0.000   0.945  -      
OGLE-IV            OGLE-GD-CEP-0640     291.82301   -1.25448    10687   257  125    4.7483110 F   11.216  0.062  11.150  0.070  10.985  0.078  10.970  0.073   11.128  0.082  11.029  0.073   0.000  0.000   0.000  0.000   1.400  -      
OGLE-IV            OGLE-GD-CEP-0635     291.91663   -1.95889    10406   286  138    4.0022967 F   11.181  0.075  11.058  0.065   0.000  0.000   0.000  0.000   11.056  0.071  10.972  0.072   0.000  0.000   0.000  0.000   0.895  -      
OGLE-IV            OGLE-GD-CEP-0630     291.94811   -2.80932    14714   557  162    3.8224989 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.618  0.053  11.605  0.065   0.000  0.000   0.000  0.000   0.382  -      
OGLE-IV            OGLE-GD-CEP-0645     291.95685   -1.01080     6659   168  110    5.1005533 F    9.755  0.052   9.622  0.065   9.574  0.066   9.563  0.074    9.481  0.087   9.421  0.082   8.335  0.119   5.377  0.398   0.707  -      
OGLE-IV            OGLE-GD-CEP-0652     291.95853   -0.28163    12774   354  156    2.8326693 1O  11.596  0.059  11.503  0.066  11.249  0.076  11.261  0.078   11.572  0.061  11.502  0.069   9.344  0.118   0.000  0.000   0.851  -      
OGLE-IV            OGLE-GD-CEP-0655     292.00336    0.07011     6240   134  123    2.8308886 1O   9.851  0.049   9.770  0.057   9.648  0.049   9.743  0.044    9.863  0.040   9.800  0.045  10.361  0.304   0.000  0.000   0.602  -      
OGLE-IV            OGLE-GD-CEP-0648     292.03176   -0.99569     7359   230   61   14.2913941 F    8.537  0.235   8.495  0.143   8.522  0.078   8.466  0.073    8.453  0.099   8.390  0.132   8.123  0.086   0.000  0.000   0.888  -      
OGLE-IV            OGLE-GD-CEP-0650     292.06674   -0.76508     6917   140   78    9.3034178 F    9.010  0.056   8.962  0.041   8.875  0.049   8.839  0.042    9.040  0.063   9.001  0.057   9.143  0.177   0.000  0.000   0.845  -      
GCVS               V419__Cen            292.06704    4.26447     2094    62   81    5.5069100 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.222  0.077   6.133  0.116   6.218  0.053   6.134  0.128   0.125  -      
OGLE-IV            OGLE-GD-CEP-0658     292.14561    0.21938     7387   153   78    9.4206605 F    8.984  0.064   8.986  0.069   8.903  0.064   8.885  0.059    8.961  0.098   8.914  0.110   8.960  0.140   0.000  0.000   0.589  -      
OGLE-IV            OGLE-GD-CEP-0667     292.15066    2.26894     9450   312  122    3.3269602 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.295  0.042  10.288  0.044  10.338  0.211   0.000  0.000   0.291  GAIA   
OGLE-IV            OGLE-GD-CEP-0643     292.23215   -1.76681     3197    75  333    0.4688091 1O  10.894  0.064  10.862  0.052   0.000  0.000   0.000  0.000   10.834  0.056  10.829  0.070   0.000  0.000   0.000  0.000   0.349  -      
OGLE-IV            OGLE-GD-CEP-0656     292.27504   -0.53444     4921   107  100    5.7426709 F    8.865  0.062   8.780  0.066   8.744  0.061   8.680  0.057    8.743  0.074   8.715  0.079   8.487  0.109   0.000  0.000   0.588  -      
OGLE-IV            OGLE-GD-CEP-0642     292.37865   -2.50697       -1     0   99    2.9544348 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0664     292.43116    1.16987       -1     0  142    1.2493745 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0662     292.43336    1.11842     8475   654  556    0.2810428 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.617  0.132  13.805  0.149   0.000  0.000   0.000  0.000   0.352  -      
GCVS               V1372_Cen            292.43592   -0.82366     4014    91   62   13.3686408 F    7.153  0.062   7.150  0.052   7.044  0.064   6.935  0.056    6.956  0.169   7.066  0.108   7.053  0.090   6.894  0.279   0.503  OGLE   
OGLE-IV            OGLE-GD-CEP-0653     292.52730   -1.63584       -1     0   79    4.1242983 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               AY____Cen            292.57095    0.38843     1665    39  105    5.3094716 F    0.000  0.000   0.000  0.000   6.330  0.050   6.259  0.048    6.196  0.094   6.148  0.069   6.228  0.046   6.233  0.144   0.029  -      
GCVS               V1048_Cen            292.57879    1.76989     1918    59  228    0.9223976 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.575  0.061   8.597  0.064   8.641  0.075   0.000  0.000   0.086  -      
OGLE-IV            OGLE-GD-CEP-0659     292.59674   -0.46861     7076   227   45   23.7233459 F    7.727  0.096   7.814  0.097   7.626  0.107   7.539  0.091    7.616  0.205   7.562  0.161   7.532  0.190   0.000  0.000   0.897  -      
OGLE-IV            OGLE-GD-CEP-0639     292.61133   -3.27399    18235   865  195    3.3404237 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.241  0.101  12.231  0.112   0.000  0.000   0.000  0.000   0.326  -      
OGLE-IV            OGLE-GD-CEP-0665     292.63511    0.64917    12736   464  150    3.8947861 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.275  0.059  11.222  0.067   0.000  0.000   0.000  0.000   0.349  -      
OGLE-IV            OGLE-GD-CEP-0632     292.73096   -4.32770    14146   518  136    3.6679405 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.029  0.054  11.011  0.060   0.000  0.000   0.000  0.000   0.280  -      
OGLE-IV            OGLE-GD-CEP-0669     292.73306    0.84999       -1     0   51    8.0357152 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               AZ____Cen            292.79238   -0.20642     1885    38  111    3.2119696 1O   7.115  0.053   6.828  0.053   6.784  0.044   6.771  0.036    6.742  0.065   6.709  0.060   6.729  0.042   6.499  0.177   0.113  -      
OGLE-IV            OGLE-GD-CEP-0661     292.92530   -0.32695     9425   227  143    3.5829764 F   11.157  0.067  11.039  0.080  10.844  0.077  10.999  0.078   11.033  0.060  10.957  0.080   0.000  0.000   0.000  0.000   0.944  -      
OGLE-IV            OGLE-GD-CEP-0663     292.99775   -0.52637     9179   214  112    5.3539946 F   10.538  0.070  10.450  0.072  10.341  0.075  10.355  0.070   10.568  0.097  10.514  0.106  10.378  0.636   0.000  0.000   1.064  -      
OGLE-IV            OGLE-GD-CEP-0672     293.02376    0.39586     7958   150  109    3.6539284 1O   9.962  0.048   9.918  0.052   9.865  0.052   9.812  0.042    9.890  0.039   9.850  0.042  10.052  0.182   0.000  0.000   0.485  -      
OGLE-IV            OGLE-GD-CEP-0673     293.07718    0.86867    20995   916  118    7.0185250 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.466  0.092  11.430  0.099   0.000  0.000   0.000  0.000   0.248  -      
OGLE-IV            OGLE-GD-CEP-0668     293.11847   -0.47483     6537   122  100    3.9651025 1O   9.553  0.037   9.510  0.038   9.430  0.042   9.403  0.032    9.563  0.042   9.483  0.043   0.000  0.000   0.000  0.000   0.789  -      
OGLE-IV            OGLE-GD-CEP-0670     293.17419   -0.40132     7104   155  108    3.6008618 1O   9.877  0.047   9.783  0.067   9.700  0.053   9.663  0.052    9.949  0.056   9.737  0.062   0.000  0.000   0.000  0.000   0.756  -      
OGLE-IV            OGLE-GD-CEP-0678     293.25465    0.77555     9819   373   94    7.3440446 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.757  0.073   9.751  0.081   9.840  0.176   0.000  0.000   0.299  GAIA   
OGLE-IV            OGLE-GD-CEP-0671     293.31615   -0.82293     7602   239   46   23.0224573 F    8.306  0.289   8.288  0.135   7.956  0.096   7.869  0.093    8.072  0.088   7.958  0.104   7.696  0.088   6.582  0.251   1.103  -      
OGLE-IV            OGLE-GD-CEP-0679     293.33843    0.64360       -1     0   82    3.8975929 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  GAIA   
OGLE-IV            OGLE-GD-CEP-0649     293.36134   -4.40778    18720   739   98    6.3594271 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.833  0.068  10.824  0.063   0.000  0.000   0.000  0.000   0.290  -      
OGLE-IV            OGLE-GD-CEP-0674     293.48313   -0.37434     8122   195  112    5.0680949 F   10.211  0.063  10.182  0.100  10.082  0.075  10.136  0.062   10.104  0.070  10.025  0.067  10.200  0.250   0.000  0.000   0.839  -      
OGLE-IV            OGLE-GD-CEP-0660     293.55534   -2.80548    18851   832  274    1.8973320 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.762  0.060  12.759  0.117   0.000  0.000   0.000  0.000   0.546  -      
OGLE-IV            OGLE-GD-CEP-0681     293.61502   -0.01064    11813   442  166    3.1062731 F   11.872  0.098  11.732  0.094  11.501  0.117  11.572  0.109   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.930  -      
OGLE-IV            OGLE-GD-CEP-0676     293.63820   -0.53684     6796   153   87    5.0996736 1O   9.475  0.075   9.306  0.052   9.192  0.047   9.143  0.041    9.457  0.047   9.263  0.036   8.080  0.072   5.648  0.127   1.016  -      
OGLE-III           OGLE-GD-CEP-0014     293.64855    0.75034       -1     0  185    0.8471739 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0675     293.70828   -1.02627     3072    58  111    3.1503431 1O   8.070  0.037   8.018  0.033   7.991  0.042   7.960  0.035    8.095  0.035   8.034  0.035   8.041  0.069   0.000  0.000   0.432  -      
OGLE-IV            OGLE-GD-CEP-0685     293.80044    0.59870       -1     0   95    3.1274504 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  GAIA   
OGLE-IV            OGLE-GD-CEP-0687     293.82801    2.15455       -1     0  149    1.1564197 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
ASAS               J113647-6029.6       293.86260    1.05730     2740    75  122    2.6706100 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.854  0.036   7.866  0.033   7.841  0.036   0.000  0.000   0.139  -      
OGLE-IV            OGLE-GD-CEP-0684     293.94859    0.04932     7396   166  102    5.8669632 F    9.801  0.071   9.694  0.073   9.614  0.065   9.562  0.061    9.723  0.066   9.664  0.086   9.538  0.158   0.000  0.000   0.723  -      
OGLE-IV            OGLE-GD-CEP-0686     294.08281   -0.17773     8093   166  130    2.7465147 1O  10.654  0.044  10.599  0.059  10.489  0.065  10.479  0.050   10.696  0.044  10.636  0.062   0.000  0.000   0.000  0.000   0.974  -      
GCVS               KK____Cen            294.18072    2.70726     5425   239   65   12.1828974 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.758  0.109   7.803  0.117   7.685  0.105   0.000  0.000   0.258  -      
OGLE-IV            OGLE-GD-CEP-0680     294.21077   -1.93747       -1     0   50    5.5930867 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               LV____Cen            294.26946   -1.69244     3321    70  108    4.9746477 F    8.009  0.050   8.003  0.096   7.975  0.056   7.967  0.052    8.025  0.062   8.005  0.063   8.420  0.077   0.000  0.000   0.332  -      
OGLE-IV            OGLE-GD-CEP-0666     294.30675   -4.14135       -1     0   95    3.1168008 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  GAIA   
OGLE-IV            OGLE-GD-CEP-0682     294.45464   -2.45628       -1     0  108    1.8450073 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0689     294.61020   -0.17056     6494   130   72   10.2668298 F    8.867  0.064   8.784  0.062   8.714  0.044   8.737  0.038    8.875  0.074   8.758  0.092   9.053  0.155   0.000  0.000   1.110  -      
OGLE-IV            OGLE-GD-CEP-0692     294.75102   -0.17578     8148   218  137    3.5573143 F   10.787  0.072  10.759  0.082  10.639  0.080  10.671  0.078   10.587  0.076  10.553  0.090   0.000  0.000   0.000  0.000   0.981  -      
OGLE-IV            OGLE-GD-CEP-0677     294.82767   -4.20885       -1     0   67    5.2922306 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               IZ____Cen            294.87426   -0.49494     2933    60   98    5.8929426 F    7.542  0.060   7.593  0.064   7.535  0.055   7.506  0.048    7.628  0.076   7.625  0.078   7.580  0.065   0.000  0.000   0.485  OGLE   
GCVS               UZ____Cen            294.95038   -0.91773     1454    27  136    3.3343089 F    6.686  0.059   6.696  0.044   6.637  0.058   6.626  0.057    6.585  0.084   6.609  0.073   6.609  0.047   6.445  0.204   0.086  -      
OGLE-IV            OGLE-GD-CEP-0683     294.97529   -3.40772    11656   558  265    1.1645048 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.294  0.088  12.341  0.077   0.000  0.000   0.000  0.000   0.358  GAIA   
OGLE-IV            OGLE-GD-CEP-0690     295.17588   -1.91763    11366   289  168    2.9253639 F   11.822  0.052  11.650  0.050   0.000  0.000   0.000  0.000   11.772  0.083  11.704  0.095   0.000  0.000   6.535  0.329   0.939  -      
OGLE-IV            OGLE-GD-CEP-0695     295.17860   -0.33136     6024   163  191    1.2759379 1O  11.038  0.050  10.909  0.065  10.764  0.065  10.738  0.066   10.767  0.042  10.745  0.046   9.396  0.209   7.004  0.273   0.527  -      
OGLE-IV            OGLE-GD-CEP-0691     295.23438   -2.01675     9671   288  138    3.7541275 F   11.010  0.071  10.925  0.065   0.000  0.000   0.000  0.000   11.100  0.095  11.015  0.092   0.000  0.000   0.000  0.000   0.877  -      
OGLE-IV            OGLE-GD-CEP-0697     295.26613   -0.32706     9717   241  184    2.3210514 F   11.699  0.071  11.582  0.085  11.516  0.091  11.530  0.091   11.720  0.075  11.728  0.099   0.000  0.000   0.000  0.000   0.762  -      
OGLE-IV            OGLE-GD-CEP-0700     295.30486    0.26590     5578   112   92    6.6860294 F    8.870  0.048   8.786  0.056   8.738  0.050   8.736  0.044    8.860  0.044   8.845  0.056   8.899  0.093   0.000  0.000   0.542  -      
OGLE-IV            OGLE-GD-CEP-0708     295.39518    1.34206       -1     0  384    0.2949703 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0688     295.43282   -3.39439    16916   771  105    8.0033050 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.817  0.099  10.792  0.103   0.000  0.000   0.000  0.000   0.268  GAIA   
OGLE-IV            OGLE-GD-CEP-0696     295.44679   -1.11393    16668   950   96    9.0993102 F   11.201  0.083  11.045  0.122  10.828  0.105  10.189  0.161   10.680  0.093  10.616  0.089   9.139  0.128   0.000  0.000   0.852  -      
GCVS               V872__Cen            295.50751   -0.22307     8477   188   98    6.4280336 F    9.835  0.065   9.862  0.071   9.829  0.070   9.790  0.059    9.819  0.081   9.777  0.077  10.368  0.285   0.000  0.000   0.664  OGLE   
OGLE-IV            OGLE-GD-CEP-0698     295.62415   -1.60913     7770   193  101    5.9493362 F    9.781  0.060   9.690  0.071   9.632  0.069   9.672  0.063    9.892  0.086   9.821  0.112   9.325  0.153   5.287  0.137   0.584  -      
OGLE-IV            OGLE-GD-CEP-0709     295.65595    0.34430     9619   247  123    4.5197789 F   10.793  0.073  10.690  0.083  10.537  0.082  10.618  0.080   10.626  0.093  10.534  0.094  10.131  0.198   0.000  0.000   0.780  -      
GCVS               V873__Cen            295.77545   -0.42807     6236   138   69   11.0980918 F    8.424  0.082   8.340  0.083   8.299  0.075   8.286  0.071    8.316  0.094   8.326  0.098   8.290  0.075   0.000  0.000   0.555  OGLE   
OGLE-IV            OGLE-GD-CEP-0694     295.79025   -3.30424    15749   531   85   10.4917802 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.290  0.047  10.243  0.048  10.377  0.222   0.000  0.000   0.284  -      
OGLE-IV            OGLE-GD-CEP-0703     295.83885   -0.79763     2993    75  307    0.5216421 1O  10.585  0.113  10.514  0.041  10.485  0.063  10.477  0.057   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.264  -      
OGLE-IV            OGLE-GD-CEP-0701     295.85976   -1.75528     9293   686  143    3.4498277 F   10.970  0.144  11.102  0.150  10.554  0.138  11.218  0.192   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.740  -      
OGLE-IV            OGLE-GD-CEP-0704     295.88053   -0.87832    11676   361  172    2.8425887 F   11.764  0.076  11.728  0.105  11.558  0.127  11.635  0.104   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.692  -      
OGLE-IV            OGLE-GD-CEP-0699     295.88666   -2.20317    11633   500  283    1.0436192 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.606  0.072  12.589  0.090   0.000  0.000   0.000  0.000   0.586  -      
GCVS               BK____Cen            295.96230   -1.05120     2279    50  139    3.1738807 F    7.709  0.053   7.665  0.096   7.697  0.056   7.663  0.049    7.648  0.088   7.702  0.057   7.747  0.083   0.000  0.000   0.052  -      
OGLE-IV            OGLE-GD-CEP-0710     296.11250   -0.66431     7854   257  111    4.9919871 F   10.077  0.210  10.054  0.070   9.865  0.073   9.991  0.061   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.654  -      
OGLE-IV            OGLE-GD-CEP-0711     296.16988   -0.89678     9762   292  102    6.1857616 F   10.197  0.132  10.110  0.173  10.267  0.100  10.054  0.061   10.278  0.084  10.215  0.086   0.000  0.000   0.000  0.000   0.687  -      
OGLE-IV            OGLE-GD-CEP-0714     296.24059   -0.75286     9613   233  123    4.5021190 F   10.764  0.077  10.635  0.098  10.650  0.073  10.589  0.069   10.715  0.073  10.707  0.077  10.177  0.218   0.000  0.000   0.803  -      
GCVS               V874__Cen            296.26586   -1.13793     6991   167  132    3.6426498 F   10.267  0.065  10.208  0.046  10.193  0.090  10.262  0.084   10.359  0.073  10.329  0.087   9.899  0.197   0.000  0.000   0.735  OGLE   
OGLE-IV            OGLE-GD-CEP-0707     296.27660   -2.33639    12568   445  139    3.1239422 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.166  0.059  11.082  0.051   0.000  0.000   0.000  0.000   0.527  -      
OGLE-IV            OGLE-GD-CEP-0712     296.29478   -1.27615     9296   408  191    1.5464120 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.786  0.064  11.733  0.089   0.000  0.000   0.000  0.000   1.002  -      
GCVS               V782__Cen            296.30569   -0.60029     7622   189   68   11.5783771 F    8.787  0.095   8.851  0.075   8.778  0.069   8.731  0.063    8.737  0.077   8.726  0.086   8.965  0.091   0.000  0.000   0.703  OGLE   
OGLE-IV            OGLE-GD-CEP-0706     296.33918   -2.70242    11794   575  254    1.2321637 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.270  0.073  12.327  0.081   0.000  0.000   0.000  0.000   0.416  -      
GCVS               BB____Cen            296.38477   -0.71851     2835    64   96    3.9978599 1O   7.372  0.069   7.378  0.124   7.359  0.046   7.362  0.042    7.189  0.135   7.300  0.043   7.108  0.036   6.187  0.140   0.159  -      
GCVS               V876__Cen            296.38602   -0.14107     7115   164   94    6.5756595 F    9.398  0.062   9.423  0.065   9.321  0.063   9.308  0.056    9.400  0.071   9.403  0.083   9.363  0.145   0.000  0.000   0.545  OGLE   
OGLE-IV            OGLE-GD-CEP-0735     296.51629    2.35731       -1     0   89    3.4671848 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               RT____Mus            296.53094   -5.26852     1306    38  143    3.0861175 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.514  0.068   6.520  0.068   6.529  0.064   6.422  0.164   0.110  -      
OGLE-IV            OGLE-GD-CEP-0722     296.56023   -0.55796     5207   158  419    0.3082393 1O  12.740  0.066  12.565  0.074  12.476  0.154   0.000  0.000   12.725  0.121  12.871  0.126   0.000  0.000   0.000  0.000   0.568  -      
OGLE-IV            OGLE-GD-CEP-0715     296.56341   -1.95283       -1     0   96    2.2014406 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               TZ____Mus            296.62589   -3.01230     3461   115  107    4.9449697 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.021  0.079   8.031  0.074   8.013  0.077   0.000  0.000   0.216  -      
ASAS               J115701-6218.7       296.65709   -0.10448     7983   199   42   26.5236793 F    7.574  0.067   7.680  0.035   7.575  0.038   7.563  0.032   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.518  -      
GCVS               MS____Mus            296.66949   -3.89700     1943    55  177    1.3914356 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.061  0.045   8.064  0.045   8.039  0.041   0.000  0.000   0.129  -      
OGLE-IV            OGLE-GD-CEP-0719     296.67949   -1.38090     9387   281  153    3.0699100 F   11.156  0.062  11.051  0.059   0.000  0.000   0.000  0.000   11.237  0.087  11.174  0.088   0.000  0.000   0.000  0.000   0.718  -      
OGLE-IV            OGLE-GD-CEP-0728     296.82032    0.11207     7427   141  115    3.1476254 1O  10.085  0.051  10.012  0.058   9.930  0.052   9.935  0.045   10.034  0.036   9.988  0.043  10.089  0.182   0.000  0.000   0.580  -      
GCVS               UU____Mus            296.82472   -3.23612     3306   135   66   11.6362512 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.657  0.137   6.687  0.102   6.640  0.127   6.502  0.245   0.119  -      
GCVS               SV____Cru            296.82554   -0.41090     4159   105   88    7.0044051 F    8.079  0.074   7.997  0.078   7.992  0.070   7.972  0.065    7.703  0.186   7.758  0.106   7.913  0.080   0.000  0.000   0.333  -      
OGLE-IV            OGLE-GD-CEP-0720     296.83962   -2.00799    11150   488  257    1.1289550 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.361  0.089  12.343  0.079   0.000  0.000   0.000  0.000   0.524  -      
OGLE-IV            OGLE-GD-CEP-0724     296.84735   -1.23974     4959   106  124    2.5499011 1O   9.422  0.044   9.340  0.040   0.000  0.000   0.000  0.000    9.398  0.044   9.350  0.042   9.084  0.100   0.000  0.000   0.439  -      
OGLE-IV            OGLE-GD-CEP-0726     296.87387   -0.43377     8612   190  106    5.5340331 F   10.147  0.064  10.122  0.058   9.826  0.069  10.042  0.055   10.155  0.077  10.081  0.089   0.000  0.000   0.000  0.000   0.739  -      
OGLE-IV            OGLE-GD-CEP-0731     296.88199    0.14905     8478   292  140    2.4012815 1O  10.831  0.064   0.000  0.000  10.659  0.071  10.591  0.057   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.623  -      
OGLE-IV            OGLE-GD-CEP-0723     297.01053   -2.23695    11906   531  115    5.5301421 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.707  0.090  10.670  0.098   0.000  0.000   0.000  0.000   0.499  -      
OGLE-IV            OGLE-GD-CEP-0734     297.11877   -0.73399     6894   127  103    3.6920315 1O   9.716  0.038   9.631  0.067   9.592  0.054   9.574  0.035    9.655  0.037   9.607  0.036   0.000  0.000   0.000  0.000   0.636  -      
OGLE-IV            OGLE-GD-CEP-0721     297.14795   -3.26648    16394   864  209    2.7011513 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.212  0.106  12.262  0.128   0.000  0.000   0.000  0.000   0.186  -      
OGLE-IV            OGLE-GD-CEP-0717     297.15542   -3.93108    16938   685  289    1.6122485 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.545  0.073  12.563  0.068   0.000  0.000   0.000  0.000   0.170  GAIA   
OGLE-IV            OGLE-GD-CEP-0742     297.17708    0.38660     7305   148  119    2.9396970 1O  10.229  0.058  10.176  0.050  10.044  0.051  10.032  0.042   10.233  0.046  10.138  0.041   0.000  0.000   0.000  0.000   0.750  -      
OGLE-IV            OGLE-GD-CEP-0741     297.21530    0.10073    11460   306  174    2.0706905 1O  11.894  0.067  11.725  0.058  11.556  0.096  11.662  0.074   11.936  0.065  11.878  0.070   0.000  0.000   0.000  0.000   1.001  -      
OGLE-IV            OGLE-GD-CEP-0729     297.24122   -1.74177    10677   279  126    4.4962015 F   10.825  0.054  10.702  0.045   0.000  0.000   0.000  0.000   10.850  0.063  10.790  0.060   0.000  0.000   0.000  0.000   0.541  -      
OGLE-IV            OGLE-GD-CEP-0736     297.25288   -1.19235    10326   300   64   13.6894844 F    9.352  0.074   9.329  0.073   0.000  0.000   0.000  0.000    9.411  0.102   9.355  0.121   9.520  0.175   0.000  0.000   0.965  -      
OGLE-IV            OGLE-GD-CEP-0733     297.26407   -1.57981    11832   390  132    4.3726026 F   11.324  0.075  11.218  0.069   0.000  0.000   0.000  0.000   11.273  0.176  11.332  0.125   0.000  0.000   6.732  0.363   0.995  -      
OGLE-IV            OGLE-GD-CEP-0730     297.29897   -1.92464       -1     0   88    3.5241746 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0725     297.31241   -2.88891    13530   571  137    4.4606431 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.252  0.090  11.205  0.082   0.000  0.000   0.000  0.000   0.426  -      
OGLE-IV            OGLE-GD-CEP-0753     297.35941    2.55772    26349  2299  678    0.8627822 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   14.499  0.172  14.637  0.286   0.000  0.000   0.000  0.000   0.364  -      
GCVS               CK____Cru            297.36968   -0.14951     6652   140   77    9.0115054 F    8.831  0.066   8.796  0.069   8.727  0.066   8.687  0.061    8.813  0.079   8.765  0.091   8.822  0.105   0.000  0.000   0.573  OGLE   
OGLE-IV            OGLE-GD-CEP-0740     297.38058   -0.82880    10895   315   88    8.2881972 F   10.327  0.120  10.176  0.119  10.148  0.068  10.032  0.069   10.344  0.079  10.173  0.085   0.000  0.000   0.000  0.000   1.138  -      
OGLE-IV            OGLE-GD-CEP-0732     297.38617   -2.25958       -1     0   78    4.2255126 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0727     297.44646   -3.14481       -1     0  117    1.6512907 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0743     297.63955   -1.67748     4398   101  356    0.3927652 1O  11.892  0.041  11.799  0.031   0.000  0.000   0.000  0.000   11.729  0.045  11.737  0.075   0.000  0.000   0.000  0.000   0.334  -      
OGLE-IV            OGLE-GD-CEP-0737     297.65929   -3.01088    15421  1211   79   11.4520645 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.235  0.099  10.198  0.100   9.738  0.165   0.000  0.000   0.298  -      
OGLE-IV            OGLE-GD-CEP-0739     297.70228   -2.48357    13698   475   83    9.9824937 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.106  0.064  10.054  0.065  10.067  0.182   0.000  0.000   0.348  -      
OGLE-IV            OGLE-GD-CEP-0748     297.72710   -1.15479     4812   135  172    1.4223568 1O  10.113  0.042  10.144  0.032   0.000  0.000   0.000  0.000   10.217  0.040  10.252  0.053  10.287  0.372   0.000  0.000   0.430  -      
OGLE-IV            OGLE-GD-CEP-0750     297.76072   -0.99507     6847   193  104    5.4152239 F    9.649  0.124   9.512  0.177   9.614  0.068   9.607  0.062    9.501  0.088   9.431  0.090   9.590  0.177   0.000  0.000   0.596  -      
OGLE-IV            OGLE-GD-CEP-0749     297.78307   -1.22860     8204   324   93    6.8187144 F    9.792  0.050   9.755  0.048   0.000  0.000   0.000  0.000    9.543  0.068   9.444  0.117   8.844  0.141   0.000  0.000   0.661  -      
GCVS               TY____Cru            297.80676   -0.17143     4494   104  107    4.9882661 F    8.719  0.068   8.740  0.060   8.595  0.051   8.601  0.051    8.578  0.068   8.584  0.081   8.876  0.080   0.000  0.000   0.342  OGLE   
OGLE-IV            OGLE-GD-CEP-0746     297.84474   -2.25551       -1     0   88    3.5015256 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0754     297.85034    0.40383     9102   203   92    7.1421684 F   10.012  0.059   9.971  0.062   9.802  0.057   9.812  0.060   10.037  0.066   9.966  0.073  10.228  0.254   0.000  0.000   0.897  -      
OGLE-IV            OGLE-GD-CEP-0747     297.85391   -2.25151    15410   642  134    5.0797075 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.403  0.075  11.355  0.096   0.000  0.000   0.000  0.000   0.517  -      
OGLE-IV            OGLE-GD-CEP-0751     297.96933   -1.22291     8499   634  127    3.9941783 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.507  0.103  10.466  0.116  10.034  0.201   0.000  0.000   0.476  -      
OGLE-IV            OGLE-GD-CEP-0744     298.03452   -3.69951    13323   543  226    1.6185917 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.018  0.057  12.060  0.065   0.000  0.000   0.000  0.000   0.183  -      
OGLE-IV            OGLE-GD-CEP-0738     298.06294   -4.55924    31684  2178  230    2.8800349 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.039  0.052  13.237  0.143   0.000  0.000   0.000  0.000   0.188  -      
OGLE-IV            OGLE-GD-CEP-0758     298.24273    0.00280     7868   163  141    2.2413374 1O  10.844  0.046  10.727  0.067  10.653  0.061  10.676  0.055   10.797  0.056  10.753  0.058   0.000  0.000   0.000  0.000   0.813  -      
OGLE-IV            OGLE-GD-CEP-0755     298.24580   -1.42109    11887   546  105    6.3083133 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.557  0.072  10.566  0.063   0.000  0.000   0.000  0.000   0.613  -      
OGLE-IV            OGLE-GD-CEP-0760     298.26331    0.82806    10909   328  158    3.0635279 F   11.639  0.064  11.494  0.086  11.343  0.088  11.521  0.089   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.872  -      
OGLE-IV            OGLE-GD-CEP-0757     298.35477   -1.10980    14256   462   81   10.6272692 F   10.363  0.144  10.178  0.065  10.182  0.078   0.000  0.000   10.390  0.077  10.363  0.103  10.043  0.435   0.000  0.000   0.727  -      
OGLE-IV            OGLE-GD-CEP-0756     298.43341   -2.20367       -1     0  142    1.7252039 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               AD____Cru            298.45061    0.43996     2999    76   93    6.3972335 F    7.424  0.056   7.459  0.064   7.347  0.053   7.293  0.046    7.081  0.120   7.210  0.050   7.066  0.038   6.622  0.204   0.234  -      
OGLE-IV            OGLE-GD-CEP-0759     298.46473   -1.02945    11568   281  113    5.5596169 F   10.760  0.078  10.646  0.118  10.700  0.075  10.610  0.065   10.730  0.099  10.706  0.087   0.000  0.000   0.000  0.000   0.652  -      
OGLE-IV            OGLE-GD-CEP-0762     298.51544   -0.20671     7448   197  103    5.5192801 F    9.935  0.067   9.951  0.071   9.751  0.068   9.675  0.064    9.819  0.071   9.824  0.089   0.000  0.000   0.000  0.000   0.827  -      
OGLE-IV            OGLE-GD-CEP-0761     298.57844   -1.08479    14140   400  147    4.0912707 F   11.673  0.086  11.557  0.046  11.333  0.083  11.395  0.084   11.686  0.094  11.600  0.101  10.342  0.254   0.000  0.000   0.667  -      
OGLE-IV            OGLE-GD-CEP-0763     298.63331   -0.62486     8108   203   99    6.1051500 F    9.857  0.063   9.862  0.069   9.811  0.069   9.749  0.054    9.665  0.080   9.621  0.076   0.000  0.000   0.000  0.000   0.722  -      
OGLE-IV            OGLE-GD-CEP-0764     298.81414   -1.58549    12926   585   95    7.7307886 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.459  0.089  10.412  0.107   0.000  0.000   0.000  0.000   0.577  -      
OGLE-IV            OGLE-GD-CEP-0768     298.96632    0.28110       -1     0   67    3.6441141 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0766     298.98827   -0.80561     8600   165  130    2.6367146 1O  10.827  0.038  10.707  0.042  10.645  0.052  10.702  0.053   10.818  0.041  10.758  0.044   0.000  0.000   0.000  0.000   0.898  -      
OGLE-IV            OGLE-GD-CEP-0771     299.05751    0.75756     6928   189  104    5.3318302 F    9.757  0.069   9.687  0.066   9.637  0.063   9.522  0.058   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.693  -      
OGLE-IV            OGLE-GD-CEP-0765     299.12841   -3.50292       -1     0   55    7.0238239 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   14.734  0.190   0.000  0.000   0.000  0.000   0.000  0.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0767     299.15762   -1.58030       -1     0  109    1.8288626 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               SU____Cru            299.21508   -0.64789     1287    28   63   12.8491103 F    0.000  0.000   0.000  0.000   4.465  0.041   4.445  0.044    4.470  0.093   4.466  0.094   4.481  0.031   4.322  0.049   0.087  -      
OGLE-IV            OGLE-GD-CEP-0770     299.24192   -0.79043     5936   130  122    3.9849052 F    9.698  0.055   9.661  0.057   9.586  0.062   9.625  0.056    9.682  0.053   9.692  0.068   9.557  0.179   0.000  0.000   0.513  -      
OGLE-IV            OGLE-GD-CEP-0772     299.26083   -0.52848     6744   167   63   12.9278270 F    8.378  0.078   8.440  0.081   8.315  0.076   8.243  0.072    8.435  0.100   8.383  0.124   8.515  0.089   0.000  0.000   0.729  -      
OGLE-IV            OGLE-GD-CEP-0775     299.29043   -0.02621     7939   187   32   42.5297911 F    7.408  0.078   7.347  0.073   7.252  0.070   7.181  0.064    7.136  0.122   7.238  0.093   7.146  0.081   0.000  0.000   1.337  -      
OGLE-IV            OGLE-GD-CEP-0777     299.31997    0.68445     7853   163   97    4.1425577 1O   9.976  0.054   9.936  0.054   9.756  0.050   9.750  0.036    9.912  0.035   9.820  0.052   9.610  0.142   0.000  0.000   0.883  -      
OGLE-IV            OGLE-GD-CEP-0773     299.40623   -1.52066    15535   430  246    1.7040854 1O  12.661  0.076  12.570  0.060   0.000  0.000   0.000  0.000   12.607  0.090  12.622  0.099   0.000  0.000   0.000  0.000   0.754  -      
GCVS               T_____Cru            299.44131    0.38603      777    19   92    6.7333343 F    0.000  0.000   0.000  0.000   4.293  0.043   4.206  0.034    4.254  0.099   4.053  0.134   4.340  0.058   4.238  0.061   0.069  -      
OGLE-IV            OGLE-GD-CEP-0774     299.44264   -1.53662    12276   381   78   10.2992849 F   10.024  0.057  10.028  0.049   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.746  -      
GCVS               UX____Mus            299.45936   -3.11092    18497   767  115    7.1418716 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.078  0.073  11.093  0.083   0.000  0.000   0.000  0.000   0.121  OGLE   
OGLE-IV            OGLE-GD-CEP-0776     299.49931   -1.06562    12797   372  102    6.8226562 F   10.830  0.098  10.612  0.068  10.674  0.091   0.000  0.000   10.711  0.109  10.630  0.103   0.000  0.000   0.000  0.000   0.766  -      
OGLE-IV            OGLE-GD-CEP-0779     299.54650   -0.51141     5938   112   85    4.9841228 1O   8.960  0.049   8.893  0.050   8.822  0.043   8.878  0.041    8.920  0.045   8.864  0.040   8.744  0.066   0.000  0.000   0.683  -      
GCVS               FQ____Cru            299.57983    0.52445     3310   100   60   13.7762812 F    0.000  0.000   6.869  0.075   6.697  0.066   6.556  0.063    6.560  0.103   6.559  0.110   6.507  0.053   6.258  0.156   0.423  -      
OGLE-IV            OGLE-GD-CEP-0781     299.60715    0.52637     9016   204   85    7.9829459 F   10.059  0.072   9.884  0.063   9.746  0.062   9.836  0.052    9.978  0.078   9.839  0.093   9.777  0.192   0.000  0.000   1.188  -      
OGLE-IV            OGLE-GD-CEP-0778     299.61572   -1.32459       -1     0   81    3.9803487 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               R_____Cru            299.63399    1.06443      875    22  100    5.8257981 F    0.000  0.000   0.000  0.000   4.813  0.060   4.767  0.057    4.669  0.085   4.365  0.260   4.703  0.041   4.628  0.059   0.052  -      
GCVS               S_____Mus            299.63618   -7.52777      810    32   75    9.6601753 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   3.693  0.149   3.885  0.062   3.756  0.050   0.048  -      
OGLE-IV            OGLE-GD-CEP-0783     299.65812    1.08025     7619   382  198    1.2173602 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.580  0.058  11.607  0.071   0.000  0.000   0.000  0.000   0.834  -      
ASAS               J122511-6120.9       299.78977    1.36334     2118    65  131    2.3056485 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.505  0.089   7.540  0.043   7.520  0.036   7.084  0.295   0.168  -      
OGLE-IV            OGLE-GD-CEP-0780     299.85215   -1.74178    17467   607  238    2.3063223 F   12.761  0.072  12.655  0.066   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.333  -      
OGLE-IV            OGLE-GD-CEP-0784     299.92021   -0.71390     9355   208  136    3.6086868 F   10.882  0.044  10.778  0.041  10.763  0.080  10.823  0.068   10.953  0.047  10.896  0.049   0.000  0.000   0.000  0.000   0.618  -      
GCVS               VV____Cru            299.92965   -1.76195     3588    88   94    6.1210726 F    7.832  0.058   7.813  0.047   0.000  0.000   0.000  0.000    7.734  0.165   7.654  0.095   7.796  0.056   0.000  0.000   0.204  -      
OGLE-IV            OGLE-GD-CEP-0785     299.95460   -0.69157     9724   321  116    4.8268517 F   10.640  0.064  10.615  0.059  10.415  0.076  10.376  0.067   10.225  0.083  10.261  0.086   9.702  0.179   0.000  0.000   0.631  -      
OGLE-IV            OGLE-GD-CEP-0782     299.96218   -2.01852    10749   413  132    4.0500417 F    0.000  0.000  10.714  0.050   0.000  0.000   0.000  0.000   10.819  0.076  10.852  0.080   0.000  0.000   0.000  0.000   0.226  -      
OGLE-IV            OGLE-GD-CEP-0786     300.01835   -1.06376     5492   492  158    1.6338146 1O  10.982  0.092  10.441  0.049  10.035  0.054   9.530  0.045   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.579  -      
GCVS               V1253_Cen            300.06281   24.27373     9836   373  122    4.3209291 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.377  0.052  10.403  0.060  10.253  0.223   0.000  0.000   0.028  -      
OGLE-IV            OGLE-GD-CEP-0787     300.08045    0.40621     7285   163   91    6.8375012 F    9.605  0.061   9.520  0.068   9.433  0.061   9.393  0.054    9.626  0.070   9.548  0.087   9.814  0.166   0.000  0.000   0.889  -      
OGLE-IV            OGLE-GD-CEP-0788     300.14545    1.11758     5472   237   40   28.2633500 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.723  0.127   6.755  0.176   6.676  0.110   6.434  0.212   0.482  -      
OGLE-IV            OGLE-GD-CEP-0793     300.16027    2.56408    19294   971  136    4.2860674 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.522  0.106  11.542  0.094   0.000  0.000   0.000  0.000   0.408  -      
OGLE-IV            OGLE-GD-CEP-0789     300.27318   -0.27697     5934   133  111    3.0880205 1O   9.761  0.045   9.655  0.059   9.621  0.060   9.636  0.056   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.860  -      
OGLE-IV            OGLE-GD-CEP-0790     300.32918   -0.87089     8501   276  217    1.0932404 1O  12.009  0.069  11.941  0.073  11.993  0.118  11.800  0.110   12.217  0.148  12.273  0.157   0.000  0.000   0.000  0.000   0.772  -      
GCVS               BG____Cru            300.41631    3.35125      497    23  110    3.3426540 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   3.528  0.108   3.827  0.035   3.772  0.032   0.031  -      
OGLE-IV            OGLE-GD-CEP-0796     300.44930    0.32130     3561    65   83    5.0225803 1O   7.654  0.051   7.651  0.051   7.594  0.059   7.528  0.037    7.673  0.048   7.616  0.040   7.589  0.074   0.000  0.000   0.365  -      
OGLE-IV            OGLE-GD-CEP-0791     300.48907   -2.28800    14075   610  132    4.7279015 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.117  0.076  11.135  0.091   0.000  0.000   0.000  0.000   0.213  GAIA   
OGLE-IV            OGLE-GD-CEP-0792     300.50327   -1.94434    16115   398  140    4.7891899 F   11.492  0.068  11.470  0.072   0.000  0.000   0.000  0.000   11.480  0.075  11.440  0.063   0.000  0.000   0.000  0.000   0.318  -      
OGLE-IV            OGLE-GD-CEP-0795     300.54790   -0.89407    13092   390  135    4.3658012 F   11.523  0.083  11.428  0.092  11.430  0.111  11.328  0.093   11.080  0.133  10.975  0.106   0.000  0.000   0.000  0.000   0.922  -      
OGLE-IV            OGLE-GD-CEP-0797     300.77948   -3.03205       -1     0  166    0.9954356 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0800     300.80414    1.06407     5690   164   48   20.0118991 F    7.378  0.110   7.538  0.106   7.366  0.095   7.324  0.093    7.517  0.070   7.500  0.109   7.141  0.071   5.997  0.145   0.855  -      
OGLE-IV            OGLE-GD-CEP-0798     300.84084   -1.40588    11959   598  115    3.8088510 1O   0.000  0.000  10.910  0.039   0.000  0.000   0.000  0.000   10.658  0.042  10.666  0.039   0.000  0.000   0.000  0.000   0.590  -      
GCVS               VX____Cru            300.88171    1.56624     4481   194   64   12.2134406 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.388  0.104   7.465  0.110   7.358  0.090   0.000  0.000   0.390  -      
GCVS               VW____Cru            300.91188   -0.70573     1344    32  105    5.2651814 F    0.000  0.000   0.000  0.000   5.848  0.052   5.788  0.043    5.929  0.078   5.811  0.092   5.877  0.050   5.725  0.103   0.149  -      
OGLE-IV            OGLE-GD-CEP-0803     300.92488    0.46535     8799   227   94    6.6521747 F   10.233  0.066  10.089  0.080   9.989  0.075  10.063  0.063   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.214  -      
OGLE-IV            OGLE-GD-CEP-0794     300.93105   -5.49069    18514   766  206    2.9821717 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.297  0.070  12.328  0.080   0.000  0.000   0.000  0.000   0.100  GAIA   
OGLE-IV            OGLE-GD-CEP-0801     300.94366   -0.84805     3460    69  122    2.5422654 1O   8.753  0.044   8.597  0.089   8.619  0.043   8.628  0.035    8.719  0.033   8.585  0.033   8.595  0.056   0.000  0.000   0.606  -      
OGLE-IV            OGLE-GD-CEP-0799     300.95505   -1.30640       -1     0   94    3.1864768 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0802     301.03090   -1.37881    12177   349   78   10.1984891 F   10.003  0.056   9.923  0.052   0.000  0.000   0.000  0.000    9.832  0.061   9.822  0.067  10.347  0.228   0.000  0.000   0.543  -      
GAIA               6059594535580299904  301.05400    2.46026    42508  2423  128    7.1808486 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.925  0.086  13.026  0.106   0.000  0.000   0.000  0.000   0.269  OGLE   
OGLE-IV            OGLE-GD-CEP-0804     301.06100   -0.60567     9408   216  101    4.1094834 1O  10.336  0.045  10.226  0.050  10.136  0.060  10.199  0.048   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.818  -      
OGLE-IV            OGLE-GD-CEP-0805     301.15929    0.47730     5210   104   92    4.2158376 1O   8.996  0.047   8.916  0.056   8.835  0.042   8.800  0.038    9.019  0.038   8.899  0.031   9.036  0.095   0.000  0.000   0.833  -      
ASAS               J123617-6317.6       301.23064   -0.47181     3133    57   74    6.1657797 1O   7.113  0.051   7.143  0.051   7.080  0.046   7.020  0.038    7.109  0.066   7.073  0.044   7.174  0.043   0.000  0.000   0.494  -      
ASAS-SN            J123907.25-581704.4  301.30859    4.54837    11526   376  105    4.2542078 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.320  0.038  10.322  0.040  10.360  0.221   0.000  0.000   0.209  OGLE   
OGLE-IV            OGLE-GD-CEP-0807     301.33185   -1.01619    12158   275   96    7.2321379 F   10.579  0.070  10.513  0.073  10.395  0.083  10.365  0.068   10.506  0.084  10.398  0.065  10.313  0.267   0.000  0.000   0.736  -      
OGLE-IV            OGLE-GD-CEP-0809     301.46268   -0.89868     7616   165   81    8.2480050 F    9.260  0.048   9.246  0.081   9.086  0.051   9.075  0.049    9.264  0.043   9.209  0.048   9.033  0.144   0.000  0.000   0.585  -      
OGLE-IV            OGLE-GD-CEP-0811     301.49557   -0.73799     9052   202   73   10.3724444 F    9.470  0.062   9.373  0.055   9.275  0.066   9.207  0.065    9.341  0.046   9.265  0.062   9.050  0.126   0.000  0.000   0.765  -      
OGLE-IV            OGLE-GD-CEP-0810     301.51519   -1.14271    12116   279   75   10.9297740 F    9.953  0.069   9.907  0.059   9.790  0.060   0.000  0.000    9.928  0.065   9.833  0.100   9.477  0.188   0.000  0.000   0.735  -      
OGLE-IV            OGLE-GD-CEP-0813     301.54335    0.73173     3665    77   75    9.0765154 F    7.615  0.054   7.704  0.055   7.502  0.049   7.504  0.047    7.507  0.049   7.436  0.047   7.516  0.057   0.000  0.000   0.676  -      
OGLE-IV            OGLE-GD-CEP-0808     301.59560   -3.54588       -1     0  126    2.0655211 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  GAIA   
OGLE-IV            OGLE-GD-CEP-0814     301.66242   -0.55071     8927   221   93    6.7372933 F   10.226  0.076  10.042  0.092  10.013  0.081   9.982  0.072   10.071  0.081  10.021  0.075  10.375  0.262   0.000  0.000   1.081  -      
GCVS               AG____Cru            301.67217    3.05311     1274    46  125    3.8372760 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.132  0.132   6.065  0.161   6.187  0.080   6.096  0.141   0.092  -      
OGLE-IV            OGLE-GD-CEP-0812     301.68056   -3.25395    24543  1152   86    7.3618907 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.106  0.052  11.193  0.041   0.000  0.000   0.000  0.000   0.176  -      
OGLE-IV            OGLE-GD-CEP-0816     301.73564   -0.08791     8377   217   70   10.7926232 F    9.572  0.078   9.412  0.081   9.261  0.079   9.333  0.086    9.637  0.096   9.515  0.114   0.000  0.000   0.000  0.000   1.448  -      
OGLE-IV            OGLE-GD-CEP-0815     301.79589   -1.73035       -1     0   94    3.1800169 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0818     301.90833   -0.37065    10066   257   88    7.6398087 F   10.333  0.069  10.172  0.073  10.064  0.078  10.088  0.071   10.423  0.058  10.342  0.072   9.727  0.197   6.991  0.302   1.222  -      
OGLE-IV            OGLE-GD-CEP-0820     301.91475   -0.00481     8656   213   87    7.4565260 F   10.225  0.067  10.134  0.076  10.038  0.079   9.927  0.067   10.326  0.065  10.197  0.075   9.921  0.203   0.000  0.000   1.632  -      
OGLE-IV            OGLE-GD-CEP-0819     301.98032   -2.18808       -1     0  108    1.8478717 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0817     301.99906   -3.19638    17027  1578  520    0.7188746 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.691  0.096  13.991  0.208   0.000  0.000   0.000  0.000   0.186  -      
OGLE-IV            OGLE-GD-CEP-0821     302.10348   -1.53158    10347   248  144    3.3688023 F   11.167  0.053  11.147  0.045   0.000  0.000   0.000  0.000   11.147  0.074  11.137  0.067   0.000  0.000   0.000  0.000   0.587  -      
GCVS               R_____Mus            302.10422   -6.55084      875    30   86    7.5102427 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.428  0.116   4.077  0.213   4.349  0.051   4.301  0.054   0.069  -      
ASAS               J124421-6300.8       302.12886   -0.15168     3722    94   62   12.6678522 F    7.092  0.078   7.070  0.078   6.924  0.069   6.815  0.066    6.977  0.092   6.913  0.061   6.846  0.064   6.340  0.165   0.422  OGLE   
OGLE-IV            OGLE-GD-CEP-0822     302.15216   -3.00854    13988   634  308    1.0399140 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.775  0.089  12.795  0.105   0.000  0.000   0.000  0.000   0.178  GAIA   
OGLE-IV            OGLE-GD-CEP-0824     302.23568   -3.05922    15904   915  274    1.4661107 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.502  0.090  12.632  0.088   0.000  0.000   0.000  0.000   0.178  -      
OGLE-IV            OGLE-GD-CEP-0826     302.26102   -0.01398     6651   159   39   29.1396178 F    7.830  0.078   7.865  0.079   7.671  0.068   7.621  0.070    7.894  0.087   7.682  0.078   7.767  0.093   0.000  0.000   1.871  -      
OGLE-IV            OGLE-GD-CEP-0825     302.26886   -1.42545    14891   427  179    2.9877646 F   12.190  0.058  12.071  0.060   0.000  0.000   0.000  0.000   12.008  0.089  12.034  0.090   0.000  0.000   0.000  0.000   0.552  -      
GCVS               X_____Cru            302.28056    3.74062     1519    44   95    6.2201526 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.866  0.108   5.806  0.085   5.859  0.045   5.755  0.095   0.091  -      
OGLE-IV            OGLE-GD-CEP-0827     302.34092   -1.03672    10644   289   89    7.6480344 F   10.255  0.114  10.085  0.152  10.102  0.072  10.024  0.068   10.106  0.110  10.035  0.097   9.213  0.107   0.000  0.000   0.747  -      
OGLE-IV            OGLE-GD-CEP-0828     302.34490    0.31341     6767   174   53   17.0418457 F    8.369  0.090   8.315  0.091   8.115  0.089   8.109  0.088    8.488  0.089   8.344  0.140   8.347  0.111   6.535  0.760   1.346  -      
OGLE-IV            OGLE-GD-CEP-0829     302.39062   -1.04884    14762   383  155    3.7213995 F   11.940  0.070  11.774  0.067  11.585  0.096  11.754  0.104   11.891  0.085  11.854  0.098   0.000  0.000   0.000  0.000   0.734  -      
OGLE-IV            OGLE-GD-CEP-0830     302.49159   -1.23867     9384   286   91    7.0927741 F    9.874  0.068   9.836  0.061   0.000  0.000   0.000  0.000   10.018  0.075   9.967  0.098   9.803  0.173   0.000  0.000   0.615  -      
OGLE-IV            OGLE-GD-CEP-0831     302.52847   -2.98192       -1     0  146    1.1938760 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0833     302.67954   -0.45316     6384   169   51   18.4780174 F    7.856  0.085   7.886  0.091   7.721  0.083   7.678  0.082    7.909  0.124   7.915  0.112   7.733  0.118   6.843  0.372   0.839  -      
OGLE-IV            OGLE-GD-CEP-0832     302.68174   -6.18238       -1     0   76    3.0660910 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0834     302.90948   -2.16857    13824   600  190    2.0154728 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.841  0.096  11.826  0.083   0.000  0.000   0.000  0.000   0.264  -      
OGLE-IV            OGLE-GD-CEP-0835     302.97476   -0.33303     4915   105   82    7.7906563 F    8.491  0.060   8.392  0.060   8.249  0.056   8.252  0.049    8.354  0.060   8.240  0.060   8.367  0.083   0.000  0.000   0.624  -      
OGLE-IV            OGLE-GD-CEP-0836     302.99171   -1.01531     8573   266   39   29.6773156 F    7.846  0.076   7.694  0.090   7.657  0.100   7.635  0.097    7.559  0.074   7.546  0.072   7.488  0.081   0.000  0.000   0.586  -      
OGLE-IV            OGLE-GD-CEP-0837     303.09848   -5.09304    19130   892  190    3.4011383 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.227  0.100  12.218  0.116   0.000  0.000   0.000  0.000   0.154  ASAS-SN
OGLE-IV            OGLE-GD-CEP-0839     303.12269   -2.05867       -1     0  200    0.7591922 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0838     303.13724    0.10578     6720   184   63   12.5013267 F    8.697  0.077   8.568  0.081   8.471  0.077   8.463  0.075   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.080  -      
OGLE-IV            OGLE-GD-CEP-0840     303.14584   -2.15470    14623   620  197    2.0332147 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.927  0.062  11.968  0.063   0.000  0.000   0.000  0.000   0.259  -      
GCVS               GP____Mus            303.16636   -3.02902    17141   642   47   26.4493028 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.120  0.086   9.115  0.070   9.023  0.080   0.000  0.000   0.149  OGLE   
OGLE-IV            OGLE-GD-CEP-0842     303.19334   -2.03670       -1     0   84    3.7600593 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               RY____Cru            303.26313   -1.06550     3599   153   43   24.0611924 F    0.000  0.000   6.154  0.095   5.990  0.094   5.858  0.093    5.867  0.209   5.685  0.193   5.704  0.180   5.426  0.146   0.369  -      
OGLE-IV            OGLE-GD-CEP-0843     303.27276   -2.97992    49287  3240  110    6.0876152 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.846  0.118  12.994  0.105   0.000  0.000   0.000  0.000   0.149  -      
OGLE-IV            OGLE-GD-CEP-0845     303.30502   -2.33147    11727   936  132    4.1014243 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.955  0.084  11.040  0.080  10.396  0.239   0.000  0.000   0.213  GAIA   
GCVS               S_____Cru            303.31639    4.43895      699    26  113    4.6897859 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.583  0.096   4.353  0.114   4.587  0.088   4.538  0.085   0.061  -      
OGLE-IV            OGLE-GD-CEP-0844     303.32147    0.25544     6558   150   77    8.8072857 F    9.103  0.054   9.148  0.070   8.870  0.053   8.974  0.051    9.090  0.051   8.979  0.062   9.224  0.116   0.000  0.000   1.064  -      
OGLE-IV            OGLE-GD-CEP-0846     303.33088   -0.62580     6797   174   90    6.6838531 F    9.513  0.048   9.493  0.056   9.378  0.054   9.285  0.057   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.979  -      
OGLE-IV            OGLE-GD-CEP-0847     303.36647   -1.79420    12974   399  435    0.5474545 1O  13.836  0.066  13.719  0.056   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.518  -      
OGLE-IV            OGLE-GD-CEP-0848     303.39684   -1.82381    13972   552  139    4.2289414 F   11.374  0.084  11.300  0.079   0.000  0.000   0.000  0.000   11.484  0.090  11.539  0.092   0.000  0.000   0.000  0.000   0.444  -      
OGLE-IV            OGLE-GD-CEP-0849     303.52294    0.45006     3975    94   61   13.0514959 F    7.291  0.077   7.187  0.080   7.136  0.075   7.122  0.074    7.221  0.121   7.116  0.117   7.126  0.110   6.849  0.249   0.702  -      
OGLE-IV            OGLE-GD-CEP-0850     303.60973    2.14760       -1     0   67    3.6748874 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
ASAS               J125901-6834.7       303.62629   -5.71701    13029   540  144    3.7972409 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.190  0.077  11.201  0.088   0.000  0.000   0.000  0.000   0.081  OGLE   
OGLE-IV            OGLE-GD-CEP-0851     303.68800   -1.59894    14095   428  164    3.2336474 F   11.807  0.062  11.744  0.059   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.360  -      
OGLE-IV            OGLE-GD-CEP-0853     303.75844   -1.22381     5793   143   80    8.0842306 F    8.708  0.067   8.663  0.047   0.000  0.000   0.000  0.000    8.605  0.035   8.584  0.042   8.814  0.086   0.000  0.000   0.577  -      
OGLE-IV            OGLE-GD-CEP-0855     303.75999   -2.63752       -1     0   98    3.0125037 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0852     303.82163    1.67044     6845   367  181    1.2692490 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.371  0.041  11.410  0.042   0.000  0.000   0.000  0.000   1.002  -      
OGLE-IV            OGLE-GD-CEP-0857     303.85025   -2.19271       -1     0   47    9.0689680 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0856     303.86430   -0.75978     8938   186   78    6.0345765 1O   9.656  0.050   9.509  0.059   9.436  0.048   9.422  0.048    9.600  0.047   9.505  0.051   0.000  0.000   0.000  0.000   0.747  -      
OGLE-IV            OGLE-GD-CEP-0859     303.91573   -1.98162       -1     0  113    1.7374649 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0860     303.96617   -2.25684    13063   857   75   11.1530889 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.782  0.146   9.923  0.066   9.609  0.121   0.000  0.000   0.305  -      
OGLE-IV            OGLE-GD-CEP-0858     303.98905    0.25261     4986   129   58   14.3475955 F    7.774  0.077   7.779  0.078   7.632  0.075   7.604  0.074    7.647  0.102   7.623  0.144   7.604  0.124   0.000  0.000   1.048  -      
OGLE-IV            OGLE-GD-CEP-0862     304.00146   -1.66256    15102   737  142    4.3249191 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.486  0.075  11.536  0.080   0.000  0.000   0.000  0.000   0.407  -      
OGLE-IV            OGLE-GD-CEP-0864     304.05538   -1.62606       -1     0  297    0.4278414 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0861     304.06081   -0.04009     6229   147   61   13.0941812 F    8.664  0.083   8.522  0.091   8.413  0.082   8.321  0.084    8.588  0.081   8.470  0.076   8.473  0.086   0.000  0.000   1.387  -      
OGLE-IV            OGLE-GD-CEP-0863     304.06838   -0.52347     3232    69   72    6.4795263 1O   7.202  0.054   7.147  0.042   7.047  0.039   7.024  0.036    6.997  0.153   6.894  0.095   7.093  0.043   6.695  0.234   0.519  -      
OGLE-IV            OGLE-GD-CEP-0865     304.16085   -1.18813    14312   662  119    3.9987561 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.155  0.067  11.159  0.056   9.255  0.115   6.788  0.230   0.725  -      
OGLE-IV            OGLE-GD-CEP-0867     304.18401   -3.49146    18006   780  195    3.0839294 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.242  0.088  12.236  0.096   0.000  0.000   0.000  0.000   0.172  GAIA   
OGLE-IV            OGLE-GD-CEP-0866     304.23426   -0.97250    12482   305   96    7.1437144 F   10.758  0.059  10.567  0.109  10.491  0.083  10.573  0.076   10.767  0.049  10.637  0.074   8.818  0.107   6.350  0.181   1.003  -      
OGLE-IV            OGLE-GD-CEP-0870     304.33184   -4.47392    16305   966  298    1.3127365 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.690  0.070  12.849  0.094   0.000  0.000   0.000  0.000   0.125  GAIA   
OGLE-IV            OGLE-GD-CEP-0868     304.33937   -2.08816    14179   523  135    4.4514136 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.288  0.062  11.254  0.061   0.000  0.000   0.000  0.000   0.306  -      
GCVS               V496__Cen            304.36071    1.96170     1819    60  114    4.4241128 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.767  0.109   6.733  0.062   6.725  0.062   6.474  0.181   0.138  -      
OGLE-IV            OGLE-GD-CEP-0869     304.36842   -2.48893    14233   688  220    1.6503272 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.142  0.058  12.232  0.072   0.000  0.000   0.000  0.000   0.231  -      
OGLE-IV            OGLE-GD-CEP-0873     304.52699   -2.27460    13407   650  134    4.2956699 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.201  0.084  11.246  0.086   0.000  0.000   0.000  0.000   0.339  -      
OGLE-IV            OGLE-GD-CEP-0874     304.59152   -1.71107       -1     0  111    1.7657773 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0872     304.61483   -0.11689     4465    89   79    8.2101570 F    8.191  0.037   8.065  0.038   7.953  0.032   7.966  0.025    8.112  0.032   8.031  0.031   8.262  0.093   0.000  0.000   0.632  -      
OGLE-IV            OGLE-GD-CEP-0875     304.62546   -1.34793    13477   483  141    4.0007358 F   11.627  0.061  11.476  0.054   0.000  0.000   0.000  0.000   11.352  0.092  11.320  0.096   0.000  0.000   0.000  0.000   0.590  -      
OGLE-IV            OGLE-GD-CEP-0871     304.64064    0.64772     5547   183   31   42.6451235 F    0.000  0.000   0.000  0.000   6.241  0.057   6.140  0.051    6.528  0.076   6.424  0.079   6.530  0.042   6.381  0.179   1.001  -      
OGLE-IV            OGLE-GD-CEP-0876     304.68304   -0.96083     5152   114  111    4.4731219 F    9.255  0.044   9.189  0.049   9.044  0.054   9.099  0.054    9.222  0.059   9.235  0.069   9.042  0.135   6.479  0.331   0.517  -      
OGLE-IV            OGLE-GD-CEP-0879     304.69705   -3.43211       -1     0  105    1.9223671 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0880     304.72819   -3.28570    17654   646  203    2.4061174 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.072  0.054  12.071  0.056   0.000  0.000   0.000  0.000   0.193  -      
OGLE-IV            OGLE-GD-CEP-0877     304.74825   -1.15743    12064   342  117    5.0516417 F   11.038  0.053  10.916  0.045  10.928  0.082   0.000  0.000   11.164  0.064  11.151  0.090   0.000  0.000   0.000  0.000   0.776  -      
OGLE-IV            OGLE-GD-CEP-0878     304.83745   -1.27218    10810   277   81    6.0161837 1O  10.024  0.041   9.847  0.037   0.000  0.000   0.000  0.000    9.966  0.043   9.929  0.041   0.000  0.000   0.000  0.000   0.687  -      
OGLE-IV            OGLE-GD-CEP-0882     304.88249   -2.51717    13205   719  179    2.0223460 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.729  0.144  11.666  0.130   0.000  0.000   0.000  0.000   0.207  GAIA   
OGLE-IV            OGLE-GD-CEP-0881     304.93850   -1.28359    13383   461  109    6.0399345 F   11.001  0.060  10.843  0.054   0.000  0.000   0.000  0.000   11.067  0.081  11.070  0.099   9.997  0.423   0.000  0.000   0.754  -      
OGLE-IV            OGLE-GD-CEP-0883     304.95269   -1.61954    13984   497  125    4.9377398 F   11.362  0.130  11.228  0.074   0.000  0.000   0.000  0.000   11.098  0.061  11.077  0.058   0.000  0.000   0.000  0.000   0.429  -      
OGLE-IV            OGLE-GD-CEP-0884     305.09640   -1.13783    15054   438  144    4.1651053 F   11.833  0.057  11.724  0.097  11.663  0.081  11.579  0.093   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.745  -      
OGLE-IV            OGLE-GD-CEP-0887     305.15474   -1.37690     9373   406  115    4.6162726 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.388  0.063  10.401  0.083   0.000  0.000   0.000  0.000   0.428  -      
OGLE-IV            OGLE-GD-CEP-0886     305.18016   -0.88896     5644   141  311    0.4452287 1O  12.308  0.072  12.198  0.045  12.103  0.065  12.196  0.105   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.444  -      
OGLE-IV            OGLE-GD-CEP-0885     305.21171   -0.40439     6315   178   44   23.4604106 F    7.668  0.089   7.547  0.091   7.356  0.088   7.443  0.090    7.508  0.117   7.411  0.073   6.020  0.228   3.552  0.145   0.996  -      
OGLE-IV            OGLE-GD-CEP-0888     305.23300   -0.93934    11813   302   95    4.8374543 1O  10.555  0.035  10.409  0.036  10.302  0.040  10.259  0.044   10.599  0.043  10.533  0.059   8.313  0.121   5.468  0.253   0.720  -      
GCVS               MY____Cen            305.26305    1.15573     1870    58  126    3.7186546 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.104  0.076   7.072  0.066   7.133  0.072   0.000  0.000   0.248  -      
OGLE-IV            OGLE-GD-CEP-0889     305.34641   -1.67456    13872   487   32   45.1799336 F    7.976  0.082   8.015  0.081   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.361  -      
GCVS               MZ____Cen            305.37651   -1.56042     4068   119   69   10.3534620 F    7.357  0.074   7.288  0.056   0.000  0.000   0.000  0.000    7.449  0.080   7.433  0.083   7.473  0.076   0.000  0.000   0.301  -      
OGLE-IV            OGLE-GD-CEP-0891     305.39558   -1.94085    14598  1004  165    2.5305433 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.512  0.072  11.707  0.121   0.000  0.000   0.000  0.000   0.164  -      
OGLE-IV            OGLE-GD-CEP-0892     305.50049   -1.38154       -1     0   67    5.2582213 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               V1384_Cen            305.53358    0.25927     3959    82   72    6.3798405 1O   7.622  0.047   7.654  0.044   7.454  0.042   7.515  0.035    7.625  0.048   7.586  0.045   7.163  0.115   0.000  0.000   0.578  OGLE   
GCVS               V356__Mus            305.54578   -3.34245     2593    80  215    0.9130801 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.313  0.036   9.267  0.123   9.283  0.079   0.000  0.000   0.128  -      
OGLE-IV            OGLE-GD-CEP-0896     305.55118   -3.37711       -1     0  106    2.6573773 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  GAIA   
OGLE-III           OGLE-GD-CEP-0015     305.55133   -2.03493    20709   859  100    8.7467476 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.091  0.084  11.028  0.090   0.000  0.000   0.000  0.000   0.164  -      
OGLE-IV            OGLE-GD-CEP-0894     305.55863   -1.34264     7815   238  361    0.3835978 1O  13.178  0.058  13.066  0.063   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.371  -      
OGLE-IV            OGLE-GD-CEP-0893     305.63059   -0.49150    11092   250   32   44.2734897 F    8.112  0.056   8.246  0.062   7.990  0.057   7.901  0.057    8.143  0.048   8.109  0.045   8.174  0.068   0.000  0.000   1.431  -      
OGLE-IV            OGLE-GD-CEP-0901     305.70163   -4.20549    19207  1027  281    1.8809452 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.077  0.120  13.100  0.138   0.000  0.000   0.000  0.000   0.186  -      
OGLE-IV            OGLE-GD-CEP-0895     305.72026   -0.52522     9143   200   39   29.8635386 F    8.231  0.054   8.179  0.066   7.947  0.051   7.996  0.054    8.191  0.040   8.026  0.040   7.883  0.071   6.555  0.310   1.284  -      
OGLE-IV            OGLE-GD-CEP-0898     305.79005   -1.36512    13307   653   35   39.2662859 F    8.343  0.090   8.251  0.088   0.000  0.000   0.000  0.000    8.010  0.160   7.974  0.191   7.744  0.083   6.491  0.196   0.599  -      
OGLE-IV            OGLE-GD-CEP-0897     305.82978   -0.94398     6829   164   61   12.9759076 F    8.371  0.063   8.363  0.061   8.232  0.083   8.247  0.077    8.240  0.076   8.165  0.069   7.667  0.066   5.782  0.114   0.522  -      
OGLE-IV            OGLE-GD-CEP-0899     305.87165   -1.36072     6765   179  306    0.4726689 1O  12.538  0.046  12.453  0.037   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.354  -      
OGLE-IV            OGLE-GD-CEP-0900     305.88399   -1.28714    12136   303  130    4.2117739 F   11.213  0.057  11.133  0.052   0.000  0.000   0.000  0.000   11.213  0.080  11.182  0.075   0.000  0.000   0.000  0.000   0.589  -      
OGLE-IV            OGLE-GD-CEP-0903     306.04585   -2.38895       -1     0  110    2.5197768 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0902     306.11084   -1.37000       -1     0   63    5.7966878 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               V378__Cen            306.11687    0.31903     1777    40   73    6.4597685 1O   0.000  0.000   0.000  0.000   5.631  0.037   5.593  0.032    5.633  0.055   5.391  0.107   5.634  0.032   5.830  0.159   0.127  -      
OGLE-III           OGLE-GD-CEP-0016     306.25195   -2.33237    17023   944  203    2.6725922 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.279  0.075  12.398  0.111   0.000  0.000   0.000  0.000   0.166  -      
OGLE-IV            OGLE-GD-CEP-0910     306.41142   -2.28289       -1     0  404    0.3614116 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0908     306.41546   -1.91068       -1     0   96    3.1029333 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0906     306.44130   -0.38916     6154   124   88    4.4534971 1O   9.393  0.045   9.322  0.056   9.237  0.053   9.255  0.045    9.292  0.033   9.226  0.029   0.000  0.000   0.000  0.000   1.051  -      
GCVS               V880__Cen            306.45352   -0.19285     5852   138   69   10.3012285 F    8.524  0.072   8.590  0.064   8.449  0.066   8.379  0.057    8.474  0.064   8.474  0.081   8.416  0.104   0.000  0.000   0.929  OGLE   
OGLE-IV            OGLE-GD-CEP-0907     306.46203   -1.39783    31294  1973  110    7.9565262 F   12.450  0.078  12.181  0.070   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.529  -      
OGLE-IV            OGLE-GD-CEP-0904     306.47693    0.37440     5921   152   53   16.7545302 F    8.155  0.070   8.045  0.077   7.933  0.072   7.873  0.065    7.920  0.104   7.853  0.089   7.684  0.122   6.200  0.182   1.357  -      
OGLE-IV            OGLE-GD-CEP-0916     306.52841   -3.24150    16431   911  220    1.9303110 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.194  0.112  12.287  0.089   0.000  0.000   0.000  0.000   0.207  GAIA   
EROS2-GSA          J132402-633439       306.55035   -0.93528    15638   462   91    8.8327167 F   10.678  0.065  10.535  0.125  10.607  0.087  10.514  0.074   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.453  OGLE   
OGLE-IV            OGLE-GD-CEP-0912     306.59922   -1.78872    13554   389   74   11.4149296 F    9.921  0.064   9.872  0.058   0.000  0.000   0.000  0.000    9.972  0.134   9.941  0.124  10.031  0.184   0.000  0.000   0.400  -      
OGLE-IV            OGLE-GD-CEP-0911     306.63148   -0.98430    16281  1090  294    1.2927117 1O  12.948  0.208  12.985  0.159   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.453  -      
OGLE-IV            OGLE-GD-CEP-0914     306.66969   -1.47520     4526   121  146    2.7230356 F    9.431  0.036   9.477  0.034   0.000  0.000   0.000  0.000    9.459  0.026   9.558  0.027   9.639  0.159   0.000  0.000   0.223  -      
OGLE-IV            OGLE-GD-CEP-0913     306.74879   -0.70183     5045   129  101    3.3594717 1O   8.950  0.041   9.038  0.101   8.885  0.043   8.920  0.036    8.615  0.163   8.696  0.066   8.597  0.099   6.951  0.269   0.305  -      
OGLE-III           OGLE-GD-CEP-0018     306.76144   -2.22583       -1     0  208    0.7146504 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0915     306.77516   -0.81962    10669   261  104    3.8974404 1O  10.552  0.038  10.448  0.037  10.357  0.066  10.378  0.047   10.643  0.041  10.602  0.050   0.000  0.000   0.000  0.000   0.587  -      
OGLE-III           OGLE-GD-CEP-0017     306.77772   -2.07502    14935   601  202    1.9150250 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.168  0.060  12.163  0.077   0.000  0.000   0.000  0.000   0.420  -      
GCVS               OO____Cen            306.87719   -0.55978     4184   144   61   12.8825472 F    7.294  0.078   7.118  0.098   7.048  0.063   7.075  0.050    6.371  0.542   6.645  0.463   6.648  0.152   5.319  0.193   0.335  -      
OGLE-IV            OGLE-GD-CEP-0919     306.97534   -0.82823    14809   512  227    1.6000543 1O  12.684  0.082  12.539  0.063  12.647  0.163  12.493  0.199   12.863  0.137  13.091  0.338   0.000  0.000   0.000  0.000   0.832  -      
GCVS               V881__Cen            306.99312   -0.43149     5099   141   56   15.2173741 F    7.356  0.086   7.448  0.082   7.325  0.079   7.209  0.078    7.352  0.116   7.440  0.078   7.534  0.117   0.000  0.000   0.384  OGLE   
OGLE-IV            OGLE-GD-CEP-0921     306.99907   -1.75050    13496   337  147    3.6430945 F   11.591  0.054  11.543  0.046   0.000  0.000   0.000  0.000   11.602  0.064  11.609  0.066   0.000  0.000   0.000  0.000   0.515  -      
EROS2-GSA          J132716-624740       307.01493   -0.20732     6329   133   88    6.6767521 F    9.190  0.060   9.170  0.060   9.125  0.053   9.107  0.051    9.240  0.071   9.189  0.078   9.242  0.181   0.000  0.000   0.718  OGLE   
OGLE-IV            OGLE-GD-CEP-0925     307.05395   -2.75629    16173  1000  408    0.8154491 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.458  0.093  13.584  0.156   0.000  0.000   0.000  0.000   0.250  -      
OGLE-IV            OGLE-GD-CEP-0931     307.08165   -4.85465       -1     0  125    2.0785371 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0927     307.09619   -2.77956    17602   982  190    3.0621744 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.201  0.087  12.305  0.099   0.000  0.000   0.000  0.000   0.250  GAIA   
OGLE-IV            OGLE-GD-CEP-0923     307.10073   -2.00658    12638   412  108    5.7577432 F   10.756  0.077  10.714  0.066   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.391  -      
OGLE-IV            OGLE-GD-CEP-0920     307.23633   -0.02926     6133   138  119    2.5085814 1O  10.141  0.041  10.097  0.042  10.109  0.063  10.005  0.035    9.956  0.074   9.947  0.043   0.000  0.000   0.000  0.000   0.879  -      
OGLE-IV            OGLE-GD-CEP-0922     307.23708   -0.71252       -1     0  112    1.7644782 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0924     307.26298   -0.98038    15915   487   40   33.1261184 F    8.918  0.137   8.971  0.070   8.732  0.094   8.644  0.086    8.725  0.184   8.737  0.139   8.786  0.096   0.000  0.000   0.557  -      
OGLE-IV            OGLE-GD-CEP-0926     307.34622   -1.01918    18099   538  153    4.3808591 F   12.046  0.105  11.932  0.064  11.927  0.125  11.945  0.118   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.557  -      
OGLE-IV            OGLE-GD-CEP-0928     307.38477   -2.07081       -1     0  102    2.0061882 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  GAIA   
EROS2-GSA          J133319-640707       307.48457   -1.61792    14740   463  160    3.3613353 F   11.874  0.079  11.750  0.072   0.000  0.000   0.000  0.000   11.849  0.076  11.905  0.083   0.000  0.000   0.000  0.000   0.422  OGLE   
OGLE-III           OGLE-GD-CEP-0020     307.56232   -1.88652    14985   561  129    4.8248737 F    0.000  0.000  11.362  0.074   0.000  0.000   0.000  0.000   11.304  0.081  11.397  0.074   0.000  0.000   0.000  0.000   0.435  -      
GCVS               VW____Cen            307.56547   -1.56723     3860   151   56   15.0368116 F    6.564  0.082   6.638  0.070   0.000  0.000   0.000  0.000    6.591  0.164   6.861  0.057   6.792  0.054   5.921  0.341   0.218  -      
OGLE-IV            OGLE-GD-CEP-0929     307.62486   -1.10198    14295   866  105    6.4795939 F   11.139  0.064  11.063  0.062   0.000  0.000   0.000  0.000   10.608  0.084  10.614  0.068   0.000  0.000   0.000  0.000   0.748  -      
OGLE-IV            OGLE-GD-CEP-0934     307.66629   -3.34088    16717   751  256    1.5887914 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.597  0.062  12.648  0.081   0.000  0.000   0.000  0.000   0.295  -      
GCVS               V659__Cen            307.68674    0.91846      782    17  101    5.6232495 F    0.000  0.000   0.000  0.000   4.550  0.036   4.496  0.025    4.568  0.070   4.332  0.062   4.562  0.031   4.410  0.040   0.046  -      
GCVS               KN____Cen            307.76146   -2.11101     3179   107   36   34.0213123 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.177  0.104   5.139  0.120   5.074  0.055   4.899  0.069   0.197  -      
OGLE-IV            OGLE-GD-CEP-0935     307.83560   -2.41466       -1     0  164    1.0115263 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0930     307.86965   -0.09776     7515   238   44   23.6077228 F    8.097  0.094   8.101  0.103   7.949  0.089   7.842  0.085    7.405  0.711   7.615  0.371   7.725  0.085   0.000  0.000   1.302  -      
OGLE-IV            OGLE-GD-CEP-0944     307.88370   -4.59094    20211   922  348    1.3918910 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.128  0.096  13.141  0.103   0.000  0.000   0.000  0.000   0.137  GAIA   
OGLE-IV            OGLE-GD-CEP-0936     307.89840   -2.15899       -1     0  371    0.3095031 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               V882__Cen            307.99058   -0.23150     3026    55   90    4.2547058 1O   7.602  0.049   7.656  0.055   7.575  0.041   7.512  0.041    7.628  0.042   7.557  0.035   7.683  0.043   0.000  0.000   0.555  OGLE   
OGLE-IV            OGLE-GD-CEP-0938     308.04276   -1.68646    12654   494  125    4.5199135 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.162  0.070  11.117  0.060   9.923  0.250   0.000  0.000   0.565  -      
OGLE-IV            OGLE-GD-CEP-0933     308.08269    0.04171     5385   134   64   11.7568841 F    8.405  0.073   8.223  0.086   8.092  0.074   8.095  0.068    8.299  0.086   8.106  0.085   8.018  0.086   0.000  0.000   1.161  -      
GCVS               EX____Mus            308.10098   -5.94172    17530   730  146    4.5250056 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.580  0.072  11.605  0.087   0.000  0.000   0.000  0.000   0.078  OGLE   
OGLE-IV            OGLE-GD-CEP-0937     308.13753   -0.98085     3678    80  166    1.3666323 1O   9.690  0.039   9.653  0.078   9.638  0.043   9.627  0.037    9.753  0.052   9.726  0.050   9.626  0.195   0.000  0.000   0.469  -      
OGLE-IV            OGLE-GD-CEP-0940     308.16391   -1.85966     4586   163  356    0.3262819 1O   0.000  0.000  12.123  0.040   0.000  0.000   0.000  0.000   12.222  0.057  12.280  0.071   0.000  0.000   0.000  0.000   0.429  -      
OGLE-IV            OGLE-GD-CEP-0941     308.25758   -1.42760       -1     0   90    3.3916829 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0939     308.26613   -1.31112     3149    72   96    3.7919784 1O   7.811  0.040   7.734  0.037   0.000  0.000   0.000  0.000    7.806  0.128   7.704  0.108   7.755  0.172   6.532  0.350   0.348  -      
OGLE-IV            OGLE-GD-CEP-0951     308.26774   -4.70382    18647  1259  265    1.9301003 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.906  0.115  13.062  0.144   0.000  0.000   0.000  0.000   0.147  -      
OGLE-IV            OGLE-GD-CEP-0945     308.29574   -2.83204       -1     0  138    1.2960437 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0947     308.34671   -3.29317    18493   991  255    2.0273089 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.866  0.114  12.918  0.127   0.000  0.000   0.000  0.000   0.167  GAIA   
GCVS               V1197_Cen            308.41057   -1.02772     2725    62   99    5.5546057 F    7.548  0.050   7.454  0.051   7.426  0.057   7.420  0.049   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.466  OGLE   
OGLE-IV            OGLE-GD-CEP-0948     308.74548   -1.39960     6252   151   96    5.6512660 F    9.468  0.034   9.486  0.034   0.000  0.000   0.000  0.000    9.437  0.039   9.416  0.032   9.747  0.164   0.000  0.000   0.841  -      
OGLE-IV            OGLE-GD-CEP-0950     308.79036   -1.77049     9583   480  137    3.3170735 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.975  0.084  11.008  0.074   0.000  0.000   0.000  0.000   0.593  -      
OGLE-IV            OGLE-GD-CEP-0946     308.97693    0.22031     4403   128   58   14.1417713 F    7.546  0.082   7.451  0.081   7.198  0.076   7.206  0.075    7.629  0.097   7.434  0.065   7.326  0.100   0.000  0.000   0.920  -      
OGLE-IV            OGLE-GD-CEP-0943     308.98836    1.06957     5311   110   72    9.4583890 F    8.389  0.066   8.318  0.074   8.307  0.061   8.259  0.055    8.287  0.056   8.207  0.064   8.247  0.068   0.000  0.000   0.728  -      
OGLE-IV            OGLE-GD-CEP-0949     309.02697   -0.52030     5230   124   64   11.5784683 F    8.332  0.077   8.265  0.115   8.081  0.078   8.103  0.075    8.354  0.065   8.217  0.116   7.802  0.069   6.530  0.205   1.265  -      
OGLE-IV            OGLE-GD-CEP-0956     309.18041   -2.40969       -1     0  162    1.4157630 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0952     309.27826   -0.27517     5195   120   62   12.2737156 F    8.270  0.080   8.169  0.081   8.108  0.068   8.098  0.068    8.322  0.078   8.228  0.063   8.396  0.095   0.000  0.000   1.380  -      
OGLE-IV            OGLE-GD-CEP-0954     309.28906   -1.33698     8418   376  108    4.8072107 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.296  0.060  10.263  0.048  10.047  0.229   0.000  0.000   0.729  -      
OGLE-IV            OGLE-GD-CEP-0958     309.40963   -3.14744    18504   859  200    2.9149255 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.403  0.069  12.462  0.081   0.000  0.000   0.000  0.000   0.258  -      
GCVS               XX____Cen            309.46235    4.63756     1734    56   68   10.9526746 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.360  0.075   5.207  0.138   5.333  0.067   5.259  0.085   0.104  -      
OGLE-IV            OGLE-GD-CEP-0959     309.82728   -2.45286       -1     0   99    2.9616215 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0961     309.91724   -2.79240       -1     0   53   18.7703435 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.891  0.265   8.157  0.244   4.706  0.123   2.991  0.095   0.000  -      
OGLE-IV            OGLE-GD-CEP-0955     310.22002    2.23201       -1     0   51    5.4727950 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
Hummerich2013      OGLE-GD-CEP-0960     310.41090   -0.80957     6435   195   73    9.2174470 F    9.099  0.201   8.962  0.179   9.049  0.064   9.037  0.054    9.110  0.100   8.991  0.096   0.000  0.000   0.000  0.000   1.413  OGLE   
OGLE-IV            OGLE-GD-CEP-0957     310.45534    2.14476     4612   206  351    0.3192223 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.171  0.087  12.212  0.058   0.000  0.000   0.000  0.000   0.364  -      
OGLE-IV            OGLE-GD-CEP-0963     310.64957   -1.34391    11331   353  114    4.8219297 F   11.221  0.073  11.080  0.061   0.000  0.000   0.000  0.000   11.300  0.091  11.220  0.077   0.000  0.000   0.000  0.000   1.271  -      
GCVS               V381__Cen            310.83954    4.37796     1180    43  106    5.0788564 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.643  0.129   5.427  0.094   5.627  0.063   5.542  0.110   0.089  -      
OGLE-IV            OGLE-GD-CEP-0966     310.84053   -2.19676    18374  1037  218    2.5025961 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.738  0.120  12.780  0.107   0.000  0.000   0.000  0.000   0.516  -      
OGLE-IV            OGLE-GD-CEP-0964     310.97155   -0.21549     4752   173   69   10.2587082 F    8.083  0.067   8.029  0.075   7.834  0.068   7.726  0.066   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.752  -      
OGLE-IV            OGLE-GD-CEP-0962     311.03160    0.79778    14039   392   99    4.8107853 1O  11.681  0.050  11.581  0.074  11.523  0.119  11.479  0.111   11.428  0.089  11.483  0.085   0.000  0.000   0.000  0.000   2.271  -      
OGLE-IV            OGLE-GD-CEP-0969     311.37947   -0.83638     7055   174   80    7.9033890 F    9.393  0.053   9.218  0.055   9.116  0.066   9.152  0.063    9.480  0.068   9.334  0.079   9.187  0.139   0.000  0.000   0.969  -      
ASAS               J140742-6315.4       311.38868   -1.64162     3600    76   80    7.7971044 F    7.537  0.047   7.538  0.044   0.000  0.000   0.000  0.000    7.520  0.065   7.520  0.060   7.520  0.044   0.000  0.000   0.303  -      
OGLE-IV            OGLE-GD-CEP-0965     311.50542    0.43622     4076    85   83    4.7444236 1O   8.254  0.054   8.253  0.059   8.118  0.051   8.165  0.049    8.189  0.049   8.082  0.037   7.970  0.146   5.304  0.251   0.757  -      
OGLE-IV            OGLE-GD-CEP-0968     311.57701   -0.05421     4507   118   53   16.4633823 F    7.340  0.083   7.245  0.080   7.159  0.075   7.183  0.073    7.120  0.165   7.303  0.088   7.179  0.078   6.627  0.260   0.898  -      
ASAS               J135905-5847.2       311.61457    2.94035     5384   175   74    5.8196659 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    8.294  0.034   8.278  0.031   8.186  0.045   0.000  0.000   0.279  -      
OGLE-IV            OGLE-GD-CEP-0972     311.71739   -1.90432    12782   640  143    2.5069797 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.465  0.069  11.521  0.061   0.000  0.000   0.000  0.000   0.529  -      
OGLE-IV            OGLE-GD-CEP-0970     311.73174   -0.15436     3444    77   71    9.8319358 F    7.333  0.065   7.346  0.063   7.206  0.064   7.149  0.056    7.338  0.094   7.246  0.069   7.708  0.088   0.000  0.000   0.695  -      
OGLE-IV            OGLE-GD-CEP-0967     311.89560    1.10334     3264    72  104    4.9481834 F    8.076  0.067   8.168  0.091   8.058  0.058   7.992  0.052    8.019  0.040   7.978  0.042   7.710  0.048   6.885  0.262   0.471  -      
GCVS               QY____Cen            311.89634   -0.20951     3090    97   51   17.7542664 F    0.000  0.000   0.000  0.000   6.062  0.068   5.988  0.065    6.099  0.100   6.193  0.089   6.227  0.071   0.000  0.000   0.521  -      
OGLE-IV            OGLE-GD-CEP-0973     312.00187   -1.65261     9701   492  116    4.3280269 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.652  0.111  10.650  0.089   0.000  0.000   0.000  0.000   0.622  -      
OGLE-IV            OGLE-GD-CEP-0979     312.11164   -3.10435    17526   787   98    8.1991965 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.778  0.087  10.814  0.071   0.000  0.000   0.000  0.000   0.170  ASAS-SN
OGLE-IV            OGLE-GD-CEP-0975     312.17568   -2.19252       -1     0  118    1.6329386 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0971     312.27509   -0.14702     4763   135   53   16.4749884 F    7.513  0.104   7.520  0.196   7.358  0.090   7.279  0.088    7.597  0.106   7.394  0.141   7.901  0.098   0.000  0.000   1.088  -      
OGLE-IV            OGLE-GD-CEP-0974     312.34050   -1.40136     4180   157   61   12.5404759 F    7.372  0.079   7.336  0.078   0.000  0.000   0.000  0.000    7.023  0.091   7.171  0.109   7.087  0.057   7.125  0.300   0.383  -      
OGLE-IV            OGLE-GD-CEP-0977     312.34676   -2.12235    18743   854  146    4.6742412 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.891  0.070  11.919  0.061   0.000  0.000   0.000  0.000   0.481  -      
OGLE-IV            OGLE-GD-CEP-0980     312.64357   -2.62447    55226  5374  129    5.4989614 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.389  0.103  13.666  0.233   0.000  0.000   0.000  0.000   0.364  -      
OGLE-IV            OGLE-GD-CEP-0982     312.96543   -2.34927       -1     0   98    2.1420769 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0978     313.09898   -0.10757     3331    79   77    8.3879592 F    7.415  0.060   7.420  0.063   7.285  0.057   7.226  0.053    7.282  0.073   7.205  0.057   7.180  0.068   4.858  0.219   0.469  -      
OGLE-IV            OGLE-GD-CEP-0976     313.11658    0.57388     5469   129   64   11.6140552 F    8.355  0.080   8.222  0.083   8.126  0.076   8.134  0.073    8.256  0.098   8.125  0.067   8.222  0.109   0.000  0.000   1.001  -      
OGLE-IV            OGLE-GD-CEP-0981     313.32859   -1.28158    15816   534   64   14.9793367 F   10.113  0.077  10.225  0.069   0.000  0.000   0.000  0.000   10.148  0.066  10.159  0.075   0.000  0.000   0.000  0.000   0.981  -      
OGLE-IV            OGLE-GD-CEP-0984     313.44304   -3.00714    18232   863  346    1.1317861 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.288  0.115  13.266  0.101   0.000  0.000   0.000  0.000   0.265  -      
OGLE-IV            OGLE-GD-CEP-0983     313.47213   -2.84960       -1     0  141    1.2591616 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               V339__Cen            313.47824   -0.54225     1668    43   74    9.4665925 F    0.000  0.000   0.000  0.000   5.493  0.052   5.445  0.047    5.328  0.125   5.311  0.080   5.513  0.037   5.387  0.084   0.138  -      
OGLE-IV            OGLE-GD-CEP-0985     313.50089   -3.20878       -1     0  121    2.1887449 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0987     313.55935   -3.32212       -1     0  116    2.3332383 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               AV____Cir            313.97382   -7.21495      809    28  114    3.0652200 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.029  0.106   4.805  0.085   5.015  0.058   4.945  0.069   0.075  -      
OGLE-IV            OGLE-GD-CEP-0989     314.00414   -2.49718       -1     0  152    1.1251678 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0986     314.22578   -1.44176     4777   182   60   12.8647213 F    7.359  0.081   7.385  0.077   0.000  0.000   0.000  0.000    7.482  0.106   7.611  0.099   7.624  0.063   0.000  0.000   0.401  -      
OGLE-IV            OGLE-GD-CEP-1006     314.38268   -6.55527    30021  1194  188    3.3209076 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.677  0.066  12.710  0.058   0.000  0.000   0.000  0.000   0.079  -      
OGLE-IV            OGLE-GD-CEP-0993     314.38900   -3.13804    16768   737  126    5.2145835 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.318  0.074  11.359  0.081   0.000  0.000   0.000  0.000   0.157  GAIA   
OGLE-IV            OGLE-GD-CEP-0988     314.52228   -1.09112    12627   419   93    6.9990737 F   10.793  0.063  10.659  0.061   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.926  -      
GCVS               V1345_Cen            314.76433    2.24442     1800    53  265    0.6312722 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.049  0.045   9.052  0.049   9.023  0.072   0.000  0.000   0.133  -      
OGLE-IV            OGLE-GD-CEP-0991     314.97775   -0.91916    13049   330   66   12.7193079 F   10.049  0.072   9.911  0.067   9.879  0.093   9.926  0.086   10.061  0.120  10.026  0.104   9.868  0.177   0.000  0.000   1.010  -      
GCVS               V737__Cen            314.99868   -1.64263      799    30   89    7.0659398 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.372  0.107   4.049  0.106   4.304  0.040   4.133  0.041   0.059  -      
GCVS               TX____Cen            315.17711   -0.61733     3054   116   52   17.0979569 F    6.194  0.077   6.301  0.079   5.942  0.082   5.831  0.075    6.092  0.135   6.036  0.170   5.851  0.060   5.580  0.103   0.304  -      
OGLE-IV            OGLE-GD-CEP-0994     315.24937   -1.25400    15730   654  159    3.3319951 F   12.201  0.074  12.012  0.066   0.000  0.000   0.000  0.000   12.277  0.099  12.341  0.141   0.000  0.000   0.000  0.000   0.752  -      
OGLE-IV            OGLE-GD-CEP-0997     315.34138   -1.76497    14937   605  176    2.6849224 F   12.139  0.089  12.172  0.087   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.337  -      
ASAS-SN            J141836.53-544202.9  315.39007    6.04867    21647  1284   71   14.4233689 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.559  0.133  10.504  0.120  10.271  0.215   0.000  0.000   0.219  -      
OGLE-IV            OGLE-GD-CEP-0990     315.40422    0.51079    10790   394   29   48.3716646 F    8.181  0.098   8.011  0.087   7.837  0.106   0.000  0.000    8.048  0.175   7.677  0.187   6.364  0.133   3.128  0.279   1.735  -      
OGLE-IV            OGLE-GD-CEP-0998     315.43179   -1.74611       -1     0   92    2.3335072 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1005     315.60523   -3.03845       -1     0  109    2.5520698 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0992     315.66912    0.52451     6729   188   31   42.1506261 F    7.068  0.087   7.038  0.089   6.836  0.085   6.835  0.082    7.381  0.097   7.250  0.087   7.164  0.061   6.563  0.212   1.394  -      
OGLE-IV            OGLE-GD-CEP-0999     315.68328   -1.30758       -1     0  102    2.8176032 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1001     315.80913   -1.97999       -1     0  109    1.8167833 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               AX____Cir            315.82532   -4.01321      497    25  106    5.2732680 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   3.349  0.178   3.686  0.059   3.594  0.059   0.038  -      
OGLE-IV            OGLE-GD-CEP-0996     315.87441   -0.44332     2721    70   88    6.7505654 F    7.203  0.068   7.156  0.073   7.092  0.069   7.060  0.063   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.350  -      
OGLE-IV            OGLE-GD-CEP-1000     316.01772   -1.36694       -1     0   91    3.3399848 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-0995     316.08943    0.35103     4258    92   77    8.2664960 F    8.250  0.058   8.106  0.069   7.995  0.054   8.062  0.054    8.272  0.054   8.113  0.068   8.338  0.105   0.000  0.000   1.047  -      
GCVS               BP____Cir            316.25004   -1.60704      818    26  131    2.3981000 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.382  0.086   5.196  0.124   5.384  0.053   5.294  0.082   0.064  -      
GCVS               V_____Cen            316.44459    3.30758      706    24  103    5.4940002 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.400  0.119   4.165  0.118   4.361  0.040   4.287  0.053   0.044  -      
GCVS               V1210_Cen            316.45192    1.81399     1192   131  116    4.3174795 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.801  0.579   5.241  0.232   5.796  0.082   6.288  0.141   0.134  -      
OGLE-IV            OGLE-GD-CEP-1004     316.88200   -0.20780     3719    86   85    6.9798936 F    8.009  0.072   8.053  0.076   7.935  0.065   7.903  0.057    7.962  0.059   7.882  0.074   8.325  0.095   0.000  0.000   0.722  -      
GCVS               R_____TrA            316.97684   -7.75790      613    21  136    3.3892374 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.742  0.129   4.541  0.116   4.727  0.044   4.702  0.052   0.033  -      
OGLE-IV            OGLE-GD-CEP-1003     317.36397    1.08532    14134   518  127    4.3347350 F   11.687  0.065   0.000  0.000  11.532  0.119   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.905  -      
OGLE-IV            OGLE-GD-CEP-1002     317.44261    1.28022    16367   840  107    6.4166821 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.229  0.091  11.252  0.081   0.000  0.000   0.000  0.000   0.632  -      
OGLE-IV            OGLE-GD-CEP-1012     317.53136   -1.11904     3873   113   53   15.9675080 F    6.841  0.084   6.809  0.083   0.000  0.000   0.000  0.000    6.453  0.268   6.682  0.139   6.839  0.070   6.506  0.185   0.610  -      
OGLE-IV            OGLE-GD-CEP-1008     317.67653   -0.27526     3426    77   62    8.0554271 1O   7.161  0.034   7.086  0.045   6.945  0.031   6.953  0.027    6.839  0.120   6.909  0.027   7.321  0.106   0.000  0.000   0.790  -      
OGLE-IV            OGLE-GD-CEP-1009     317.73307   -0.32202     3381    69   81    7.5965757 F    7.803  0.046   7.648  0.041   7.581  0.038   7.564  0.030    7.682  0.052   7.597  0.029   7.591  0.044   5.599  0.363   0.756  -      
OGLE-IV            OGLE-GD-CEP-1010     317.77268   -0.37330     3566    92   63   12.0089827 F    7.226  0.120   7.164  0.188   7.143  0.072   7.093  0.066    6.935  0.123   7.073  0.071   7.100  0.065   0.000  0.000   0.842  -      
OGLE-IV            OGLE-GD-CEP-1007     317.90582    0.33123     7703   200   31   41.5815458 F    7.673  0.082   7.586  0.085   7.396  0.079   7.354  0.079    7.747  0.128   7.678  0.156   7.470  0.061   6.869  0.257   1.869  -      
OGLE-IV            OGLE-GD-CEP-1029     318.15063   -5.18862    25279  1511  451    1.1598399 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.886  0.121  13.955  0.170   0.000  0.000   0.000  0.000   0.177  -      
OGLE-IV            OGLE-GD-CEP-1011     318.22250    0.44886     4523   106  207    1.3264098 F   10.875  0.060  10.795  0.078  10.697  0.077  10.729  0.063   10.936  0.072  11.040  0.133   0.000  0.000   0.000  0.000   0.883  -      
OGLE-IV            OGLE-GD-CEP-1014     318.34411   -1.55511    17122  1156  182    2.8381565 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.457  0.132  12.540  0.128   0.000  0.000   0.000  0.000   0.643  -      
GCVS               LR____TrA            318.42234   -7.64181     1029    30  128    2.4282890 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.837  0.102   5.766  0.080   5.841  0.053   5.783  0.097   0.056  -      
OGLE-IV            OGLE-GD-CEP-1013     318.44436   -0.01066     4163   102   62   12.1981908 F    7.705  0.082   7.757  0.084   7.521  0.076   7.517  0.078    7.687  0.076   7.556  0.070   7.760  0.065   0.000  0.000   1.152  -      
OGLE-IV            OGLE-GD-CEP-1016     318.56916   -1.82951     2582   100  388    0.2812282 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.022  0.062  11.062  0.040  10.481  0.260   0.000  0.000   0.217  -      
OGLE-IV            OGLE-GD-CEP-1015     319.07639   -0.29568     8497   262   31   43.1260523 F    7.243  0.050   7.492  0.061   7.239  0.052   7.143  0.053    7.219  0.149   7.364  0.097   7.471  0.056   6.261  0.620   1.076  -      
OGLE-IV            OGLE-GD-CEP-1018     319.19635   -1.15111     9026   358   31   42.7163315 F    7.556  0.086   7.443  0.087   0.000  0.000   0.000  0.000    7.432  0.090   7.555  0.111   7.250  0.066   6.875  0.296   0.933  -      
OGLE-IV            OGLE-GD-CEP-1024     319.30258   -1.71914       -1     0  154    1.1040043 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               EV____Cir            319.78968    0.02279     2764   113   53   16.7015227 F    0.000  0.000   0.000  0.000   5.890  0.083   5.839  0.081   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.357  -      
OGLE-IV            OGLE-GD-CEP-1019     319.84652   -0.13859     3302    90  361    0.2889091 1O  11.817  0.058  11.694  0.052  11.719  0.123  11.737  0.146   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.545  -      
OGLE-IV            OGLE-GD-CEP-1017     319.90813    0.18923     8112   217   72    9.0352103 F    9.457  0.060   9.546  0.074   9.301  0.064   9.220  0.058    9.550  0.045   9.488  0.050   7.740  0.081   5.858  0.327   1.053  -      
OGLE-IV            OGLE-GD-CEP-1021     319.98228    0.02795     4922   117   85    6.6450229 F    8.786  0.066   8.651  0.074   8.589  0.068   8.624  0.063    8.628  0.085   8.558  0.095   9.121  0.298   0.000  0.000   0.790  -      
OGLE-IV            OGLE-GD-CEP-1042     320.19670   -3.54406    20422   909  189    3.2298828 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.442  0.071  12.493  0.075   0.000  0.000   0.000  0.000   0.200  GAIA   
OGLE-IV            OGLE-GD-CEP-1035     320.53695   -2.05822    16889   725   88    8.8070398 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.932  0.064  10.906  0.061   0.000  0.000   0.000  0.000   0.738  -      
GCVS               GS____Lup            320.56258    4.52359     5505   205   29   48.9761295 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.880  0.160   5.871  0.142   5.773  0.060   5.652  0.100   0.269  -      
OGLE-IV            OGLE-GD-CEP-1030     320.61251   -1.35308    14574   413  110    5.5270428 F   11.395  0.057  11.269  0.056   0.000  0.000   0.000  0.000   11.224  0.061  11.187  0.060  10.111  0.217   0.000  0.000   0.763  -      
OGLE-IV            OGLE-GD-CEP-1023     320.67866    0.78491    10547   259   93    6.1204833 F   10.725  0.067  10.509  0.067  10.603  0.083  10.615  0.067   10.715  0.072  10.622  0.065   0.000  0.000   0.000  0.000   1.208  -      
OGLE-IV            OGLE-GD-CEP-1038     320.70027   -2.05758       -1     0   60    4.3192863 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1039     320.76661   -2.34341       -1     0   90    3.3723522 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1025     320.90127    0.83513    13481   333  114    4.8717533 F   11.456  0.066  11.393  0.089  11.214  0.083  11.284  0.076   11.400  0.073  11.416  0.073   0.000  0.000   0.000  0.000   0.929  -      
OGLE-IV            OGLE-GD-CEP-1026     321.02093    0.21389     8909   255   34   36.7859119 F    7.854  0.080   7.977  0.086   7.699  0.080   7.581  0.080    7.874  0.076   7.898  0.074   7.763  0.066   0.000  0.000   1.375  -      
OGLE-IV            OGLE-GD-CEP-1050     321.14388   -3.16533       -1     0  120    1.5819748 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1022     321.19625    1.76167    20278  1938  190    3.1640679 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.908  0.138  13.074  0.177   0.000  0.000   0.000  0.000   1.107  -      
OGLE-IV            OGLE-GD-CEP-1028     321.25721   -0.14044     8987   233   70    9.6116047 F    9.819  0.072   9.769  0.070   9.644  0.070   9.677  0.069   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.443  -      
OGLE-IV            OGLE-GD-CEP-1027     321.37205    0.20940     6054   138   82    7.0227678 F    9.302  0.069   9.194  0.076   9.059  0.061   9.091  0.060    9.188  0.082   9.065  0.072   9.871  0.236   0.000  0.000   1.075  -      
OGLE-IV            OGLE-GD-CEP-1033     321.46835   -0.49945     9750   289   45   21.8919649 F    8.796  0.100   8.678  0.087   8.578  0.099   8.551  0.096   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.268  -      
OGLE-IV            OGLE-GD-CEP-1036     321.48497   -0.71588     7324   193   81    7.0718432 F    9.621  0.254   9.491  0.058   9.414  0.061   9.490  0.064    9.413  0.047   9.392  0.046  10.148  0.279   0.000  0.000   0.847  -      
OGLE-IV            OGLE-GD-CEP-1041     321.49490   -1.38482       -1     0   77    4.2871848 F    0.000  0.000  11.760  0.067   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1034     321.53589   -0.44941     9668   257   49   18.6585614 F    8.931  0.066   8.966  0.062   8.740  0.082   8.765  0.079    8.994  0.130   9.008  0.123   8.692  0.111   6.667  0.219   1.257  -      
GCVS               FL____Cir            321.56679   -0.74362     2248    49   68   10.5179391 F    6.175  0.100   6.111  0.048   6.047  0.051   5.961  0.046    6.127  0.142   5.990  0.075   6.082  0.043   5.828  0.110   0.288  -      
OGLE-IV            OGLE-GD-CEP-1031     321.66481    0.10817     7862   218   59   13.0035325 F    9.128  0.090   9.052  0.092   8.922  0.078   8.918  0.080   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.442  -      
OGLE-IV            OGLE-GD-CEP-1020     321.68212    3.01464       -1     0   54   18.0935578 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.728  0.162   8.303  0.132   5.171  0.079   3.468  0.081   0.000  -      
OGLE-IV            OGLE-GD-CEP-1056     322.01472   -2.75072       -1     0  161    1.0393340 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               S_____TrA            322.12950   -8.22385      855    30   94    6.3235992 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.608  0.088   4.365  0.122   4.592  0.054   4.549  0.063   0.077  -      
GCVS               V391__Nor            322.18377   -2.51312     1807    51   89    4.3730659 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.235  0.075   6.147  0.079   6.225  0.035   6.095  0.132   0.096  -      
OGLE-IV            OGLE-GD-CEP-1032     322.25790    0.79338     9927   270   93    5.8990093 F   10.726  0.087  10.696  0.062  10.505  0.075  10.530  0.061   10.575  0.052  10.457  0.054   0.000  0.000   0.000  0.000   1.293  -      
OGLE-IV            OGLE-GD-CEP-1040     322.29796   -0.03167    13348   378   36   34.6039081 F    8.928  0.086   8.976  0.090   8.741  0.083   8.653  0.082    8.888  0.117   8.903  0.117   8.829  0.141   0.000  0.000   1.547  -      
OGLE-IV            OGLE-GD-CEP-1051     322.31269   -1.81268    19995  3107  242    2.1219980 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.217  0.152  13.708  0.374   0.000  0.000   0.000  0.000   0.685  -      
GCVS               IQ____Nor            322.45649    2.66602     1853    55   79    8.2197994 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.006  0.082   5.892  0.058   5.899  0.036   5.813  0.129   0.178  -      
OGLE-IV            OGLE-GD-CEP-1043     322.48556   -0.16278     7585   154   86    6.3969855 F    9.858  0.048   9.780  0.053   9.650  0.043   9.748  0.045    9.822  0.069   9.764  0.065   9.622  0.216   6.047  0.205   1.055  -      
OGLE-IV            OGLE-GD-CEP-1067     322.57099   -2.47984       -1     0  110    2.5249877 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1060     322.62562   -2.08973       -1     0   91    3.3251560 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1044     322.63641   -0.01450     5314   122   99    3.0306698 1O   9.513  0.046   9.398  0.047   9.299  0.048   9.353  0.035   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.734  -      
OGLE-IV            OGLE-GD-CEP-1046     322.66649   -0.42972     9623   293   56   14.3271238 F    9.397  0.147   9.369  0.136   9.105  0.082   9.146  0.083    9.419  0.105   9.354  0.079   0.000  0.000   0.000  0.000   1.367  -      
OGLE-IV            OGLE-GD-CEP-1061     322.75084   -1.99252    21531   888   74   13.8953908 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.700  0.059  10.687  0.061   0.000  0.000   0.000  0.000   0.533  -      
OGLE-IV            OGLE-GD-CEP-1053     322.83301   -1.33956       -1     0   91    3.3157225 F    0.000  0.000  12.386  0.074   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1065     322.91777   -1.90994       -1     0   93    2.2961483 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1037     322.96060    1.58261       -1     0  109    2.5472919 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1047     323.02763   -0.05897     4317    90   77    7.9748174 F    8.116  0.062   8.163  0.058   7.990  0.047   7.999  0.042    8.214  0.037   8.142  0.054   8.116  0.054   6.979  0.375   0.756  -      
OGLE-IV            OGLE-GD-CEP-1070     323.15848   -2.52845    17387   841  135    4.4767545 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.691  0.095  11.706  0.116   0.000  0.000   0.000  0.000   0.281  GAIA   
OGLE-IV            OGLE-GD-CEP-1048     323.16643    0.06148     4555   118   83    6.8277655 F    8.617  0.068   8.607  0.065   8.404  0.057   8.403  0.058    8.477  0.074   8.331  0.065   7.931  0.065   6.339  0.220   0.881  -      
ASAS-SN            J165820.85-673947.1  323.22275  -15.16235    15226   714  207    1.8557818 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.505  0.102  12.543  0.099   0.000  0.000   0.000  0.000   0.041  -      
GCVS               U_____TrA            323.23185   -8.04259     1040    36  156    2.5684230 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.292  0.123   6.221  0.087   6.258  0.098   6.191  0.189   0.057  -      
OGLE-IV            OGLE-GD-CEP-1052     323.23996   -0.63631     4354   107   39   27.9618522 F    6.288  0.081   6.298  0.079   6.275  0.084   6.165  0.080    6.131  0.175   6.327  0.181   6.374  0.058   6.342  0.183   0.652  -      
OGLE-IV            OGLE-GD-CEP-1045     323.44990    0.91248     9547   242   86    6.5416950 F   10.428  0.088  10.280  0.063  10.231  0.068  10.237  0.060   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.200  -      
OGLE-IV            OGLE-GD-CEP-1064     323.74980   -0.69687     7657   206   74    8.3707184 F    9.537  0.062   9.417  0.063   9.299  0.060   9.354  0.060    9.314  0.042   9.203  0.040   0.000  0.000   0.000  0.000   0.947  -      
OGLE-IV            OGLE-GD-CEP-1049     323.76889    0.86258     5322   104   85    6.4767653 F    8.964  0.059   8.841  0.060   8.759  0.056   8.763  0.044    8.868  0.050   8.799  0.043   8.947  0.100   0.000  0.000   0.763  -      
OGLE-IV            OGLE-GD-CEP-1054     323.84831   -0.00945     6353   152   50   17.1126333 F    7.994  0.072   7.948  0.079   7.839  0.071   7.839  0.066    8.029  0.055   7.984  0.096   9.339  0.194   0.000  0.000   0.931  -      
OGLE-IV            OGLE-GD-CEP-1058     323.87874   -0.09545     4415   103   85    6.5662326 F    8.675  0.077   8.675  0.070   8.508  0.068   8.477  0.063    8.644  0.057   8.542  0.074   8.713  0.269   0.000  0.000   1.075  -      
OGLE-IV            OGLE-GD-CEP-1072     323.88413   -1.95513       -1     0   85    3.7008739 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               V675__Cen            323.90603   24.37637    11548   402  106    4.6293165 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.629  0.043  10.630  0.063   0.000  0.000   0.000  0.000   0.037  -      
OGLE-IV            OGLE-GD-CEP-1073     323.92435   -1.99180       -1     0  177    0.9072893 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1066     323.96073   -0.46711     3443    73  127    3.2491449 F    9.028  0.076   8.934  0.092   8.852  0.056   8.849  0.049    9.064  0.056   8.923  0.052   8.905  0.190   0.000  0.000   0.903  -      
OGLE-IV            OGLE-GD-CEP-1062     324.09376   -0.15919     3541    79   74    8.7940964 F    7.641  0.088   7.669  0.067   7.540  0.058   7.511  0.053    7.606  0.063   7.529  0.059   7.807  0.068   0.000  0.000   0.889  -      
OGLE-IV            OGLE-GD-CEP-1105     324.11083   -5.97439       -1     0   62    4.0977870 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1077     324.22070   -1.86015    17245  1184  105    6.5869314 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.262  0.071  11.402  0.074   0.000  0.000   0.000  0.000   0.630  -      
OGLE-IV            OGLE-GD-CEP-1076     324.23183   -1.82798    18171  1488  173    2.4770881 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.245  0.123  12.423  0.119   0.000  0.000   0.000  0.000   0.640  -      
OGLE-IV            OGLE-GD-CEP-1063     324.34790    0.16013     4366   106   55   14.8895626 F    7.309  0.080   7.304  0.089   7.133  0.082   7.098  0.081    7.396  0.114   7.245  0.077   7.395  0.074   6.834  0.294   0.827  -      
OGLE-IV            OGLE-GD-CEP-1069     324.44976   -0.73060    13657   418   42   26.7562108 F    9.177  0.112   9.117  0.103   8.886  0.067   8.834  0.064    9.215  0.103   9.229  0.060   9.236  0.119   0.000  0.000   1.110  -      
OGLE-IV            OGLE-GD-CEP-1084     324.58429   -2.03755       -1     0   72    4.7326925 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1057     324.67091    1.03880     3083    72   87    6.6166746 F    7.619  0.072   0.000  0.000   7.493  0.058   0.000  0.000    7.574  0.046   7.513  0.075   7.650  0.053   0.000  0.000   0.616  -      
OGLE-IV            OGLE-GD-CEP-1055     324.78054    1.30529     3153    91   76    8.3827960 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.291  0.070   7.215  0.029   7.325  0.034   0.000  0.000   0.612  -      
OGLE-IV            OGLE-GD-CEP-1068     324.81353   -0.17812     4064    84   72    9.0880934 F    7.840  0.067   7.831  0.067   7.726  0.057   7.727  0.056    7.783  0.054   7.705  0.040   7.977  0.078   0.000  0.000   0.749  -      
OGLE-IV            OGLE-GD-CEP-1081     324.87087   -1.35381    18591   725   83   10.3003203 F   11.116  0.058  11.060  0.061   0.000  0.000   0.000  0.000   10.855  0.066  10.845  0.053   0.000  0.000   0.000  0.000   0.887  -      
GCVS               AA____Nor            324.97556   -2.61989    16626  1080   71   12.2611933 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.080  0.135  10.184  0.132   9.176  0.924   0.000  0.000   0.202  OGLE   
OGLE-IV            OGLE-GD-CEP-1075     325.02944   -0.66714    19153  1145  103    5.2974817 1O   0.000  0.000  11.673  0.123  11.374  0.152  11.666  0.196   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.272  -      
OGLE-IV            OGLE-GD-CEP-1071     325.22635   -0.02560     5999   144   84    6.4560863 F    9.238  0.092   9.208  0.068   9.109  0.066   9.186  0.058    9.340  0.065   9.256  0.066   0.000  0.000   0.000  0.000   0.973  -      
OGLE-IV            OGLE-GD-CEP-1088     325.29698   -1.82367    19480  1386  145    4.4554851 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.039  0.117  12.159  0.150   0.000  0.000   0.000  0.000   0.526  -      
OGLE-IV            OGLE-GD-CEP-1102     325.44816   -3.99573    78617  5096   60   11.6026550 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.524  0.119  13.622  0.187   0.000  0.000   0.000  0.000   0.140  -      
OGLE-IV            OGLE-GD-CEP-1074     325.56628    0.12500     7991   306   39   26.8040463 F    8.062  0.098   8.095  0.106   7.865  0.097   7.792  0.094    7.693  0.192   7.654  0.086   7.534  0.079   0.000  0.000   1.215  -      
OGLE-IV            OGLE-GD-CEP-1080     325.56838   -0.37565     8023   230   58   13.1245118 F    9.076  0.077   8.911  0.129   8.865  0.061   8.931  0.057   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.262  -      
GCVS               U_____Nor            325.64706   -0.16444     1428    39   63   12.6452592 F    0.000  0.000   0.000  0.000   4.769  0.070   4.710  0.068    4.629  0.117   4.414  0.151   4.801  0.050   4.669  0.066   0.200  -      
OGLE-IV            OGLE-GD-CEP-1091     325.70094   -1.74347    19638  1123  108    7.1074200 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.388  0.112  11.435  0.116   0.000  0.000   0.000  0.000   0.475  -      
OGLE-IV            OGLE-GD-CEP-1059     325.74880    2.49647     8760   885  237    0.5027060 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.881  0.125  13.175  0.250   0.000  0.000   0.000  0.000   0.387  -      
OGLE-IV            OGLE-GD-CEP-1078     325.77465    0.10643     4580   159   45   21.5054503 F    7.078  0.096   0.000  0.000   6.909  0.096   6.867  0.094   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.102  -      
OGLE-IV            OGLE-GD-CEP-1079     325.77615    0.10488     3644   251   47   20.0500288 F    0.000  0.000   0.000  0.000   6.585  0.092   6.548  0.090    5.716  0.365   6.323  0.231   6.150  0.140   4.912  0.400   0.910  -      
OGLE-IV            OGLE-GD-CEP-1093     325.78910   -1.83614       -1     0   81    4.0026812 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1083     325.88950   -0.23454     4246    86   67    6.6515486 1O   7.839  0.043   7.750  0.093   7.675  0.041   7.637  0.028    7.832  0.056   7.742  0.043   7.947  0.075   0.000  0.000   0.706  -      
OGLE-IV            OGLE-GD-CEP-1082     325.94219    0.00014     7235   192   52   15.5942525 F    8.676  0.077   8.669  0.085   8.537  0.075   8.468  0.071    8.629  0.130   8.471  0.117   8.361  0.147   0.000  0.000   1.464  -      
OGLE-IV            OGLE-GD-CEP-1086     326.12194   -0.67331     8696   304   48   18.4631734 F    8.796  0.244   8.607  0.352   8.691  0.089   8.670  0.089    8.677  0.093   8.638  0.091   0.000  0.000   0.000  0.000   1.313  -      
OGLE-IV            OGLE-GD-CEP-1092     326.28466   -1.04134    13566   417   31   45.0928597 F    8.412  0.062   8.396  0.064   0.000  0.000   0.000  0.000    8.453  0.049   8.504  0.053   8.582  0.094   0.000  0.000   1.331  -      
OGLE-IV            OGLE-GD-CEP-1085     326.29370   -0.34808     7156   185   29   46.3785108 F    7.275  0.061   7.160  0.080   7.018  0.076   6.965  0.074    7.532  0.091   7.545  0.066   8.252  0.083   0.000  0.000   1.694  -      
OGLE-IV            OGLE-GD-CEP-1097     326.49765   -2.08583    12153   912  144    1.8245518 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.621  0.123  11.816  0.090   0.000  0.000   0.000  0.000   0.317  -      
OGLE-IV            OGLE-GD-CEP-1122     326.50854   -4.88760       -1     0  127    2.0315086 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1098     326.84560   -1.84910       -1     0   81    3.9573222 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1096     326.85181   -1.49939    19495   724  227    2.1685468 F   13.232  0.093  13.165  0.087   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.657  -      
ASAS-SN            J151458.26-465221.2  326.88171    9.21584    25926  1035  118    7.0597169 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.799  0.060  11.827  0.077   0.000  0.000   0.000  0.000   0.075  -      
OGLE-IV            OGLE-GD-CEP-1099     326.90742   -1.81943       -1     0  115    2.3665753 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1108     327.19964   -2.55109    20180  1075  137    3.7941305 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.735  0.068  11.831  0.066   0.000  0.000   0.000  0.000   0.341  GAIA   
OGLE-IV            OGLE-GD-CEP-1100     327.21544   -1.69202       -1     0  115    1.6771297 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1104     327.25847   -2.01328       -1     0  127    2.0224705 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1090     327.25959    0.21841     4778   152   47   19.6894191 F    7.276  0.094   7.284  0.095   7.053  0.088   7.057  0.087    7.506  0.168   7.280  0.118   7.037  0.367   5.207  0.565   1.129  -      
OGLE-IV            OGLE-GD-CEP-1087     327.27613    0.72917     4953   167   36   31.0898774 F    0.000  0.000   6.603  0.087   6.484  0.066   6.494  0.061    6.573  0.209   6.651  0.064   6.899  0.050   0.000  0.000   1.157  -      
OGLE-IV            OGLE-GD-CEP-1107     327.29223   -2.40856    20482  1120  197    2.8946391 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.665  0.120  12.722  0.096   0.000  0.000   0.000  0.000   0.341  -      
OGLE-IV            OGLE-GD-CEP-1095     327.30079   -0.38822     4719   218   33   36.7946963 F    6.490  0.081   6.257  0.065   5.902  0.067   5.884  0.067    5.902  0.349   5.777  0.254   6.405  0.074   6.058  0.293   0.944  -      
OGLE-IV            OGLE-GD-CEP-1094     327.34841    0.09539     4539   149   40   26.1052506 F    0.000  0.000   6.896  0.080   6.668  0.075   6.559  0.070    6.635  0.091   6.562  0.065   6.792  0.076   0.000  0.000   1.131  -      
GCVS               SY____Nor            327.50153   -0.68357     2041    54   62   12.6448531 F    0.000  0.000   0.000  0.000   5.596  0.065   5.489  0.061    5.489  0.113   5.490  0.098   5.542  0.082   5.313  0.156   0.176  -      
GCVS               S_____Nor            327.75357   -5.40346      874    32   73    9.7541100 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.070  0.114   3.801  0.123   4.013  0.064   3.952  0.069   0.064  -      
OGLE-IV            OGLE-GD-CEP-1110     327.80194   -2.01034       -1     0  105    2.6907404 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1109     328.09099   -1.65973       -1     0   88    3.5375476 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1149     328.15892   -6.18589       -1     0   59    4.4154807 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1113     328.33402   -1.80104    14979   692  170    2.4933047 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.315  0.101  12.237  0.116   0.000  0.000   0.000  0.000   0.437  -      
OGLE-IV            OGLE-GD-CEP-1121     328.33875   -2.83994    16923   811  118    5.1781571 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.383  0.076  11.440  0.095   0.000  0.000   0.000  0.000   0.229  ASAS-SN
ASAS               J155847-5341.8       328.51757   -0.40147     1633    30  114    2.8074979 1O   6.749  0.032   6.688  0.069   6.727  0.038   6.657  0.027    6.689  0.068   6.651  0.029   6.591  0.032   6.161  0.171   0.201  -      
OGLE-IV            OGLE-GD-CEP-1101     328.60703   -0.19632    20142   735   97    5.8768166 1O  12.260  0.064  12.199  0.097  11.924  0.132   0.000  0.000   12.213  0.135  12.552  0.191   0.000  0.000   0.000  0.000   2.355  -      
OGLE-IV            OGLE-GD-CEP-1115     328.62478   -1.68729       -1     0   78    4.2088442 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1127     328.76513   -3.00557       -1     0  102    2.8055696 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1111     329.05906   -0.66525     3640    84  104    4.5948344 F    8.349  0.060   8.293  0.050   8.264  0.067   8.274  0.056    8.181  0.066   8.160  0.085   8.555  0.095   0.000  0.000   0.319  -      
OGLE-IV            OGLE-GD-CEP-1112     329.06256   -0.87413     5673   162   82    6.6547728 F    9.018  0.064   8.899  0.054   8.749  0.062   8.818  0.059   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.643  -      
GCVS               RS____Nor            329.08102   -1.18921     1968    46   92    6.1981955 F    6.497  0.063   6.410  0.138   6.475  0.062   6.416  0.059    6.399  0.101   6.465  0.076   6.448  0.045   6.396  0.163   0.161  -      
OGLE-IV            OGLE-GD-CEP-1103     329.14102    0.20212     3878    92   56   14.2849796 F    7.290  0.092   7.199  0.087   7.063  0.077   6.989  0.076    7.213  0.097   7.179  0.106   7.267  0.060   6.718  0.351   1.036  -      
OGLE-IV            OGLE-GD-CEP-1118     329.15319   -1.36410       -1     0  107    2.6155704 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1114     329.18699   -0.85426     3663    70   85    6.6605731 F    7.851  0.061   7.741  0.059   7.756  0.062   7.721  0.062    7.781  0.056   7.770  0.053   7.812  0.074   0.000  0.000   0.310  -      
GCVS               FQ____Nor            329.22372   -6.09244    10087   446  160    2.0063660 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.537  0.092  11.567  0.083   0.000  0.000   0.000  0.000   0.103  OGLE   
OGLE-IV            OGLE-GD-CEP-1126     329.34314   -2.37016       -1     0   41   10.9101784 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               QZ____Nor            329.45626   -2.11992     1872    40   95    3.7868948 1O   0.000  0.000   6.537  0.051   6.491  0.041   6.421  0.033    6.466  0.096   6.464  0.042   6.493  0.024   6.381  0.161   0.078  -      
OGLE-IV            OGLE-GD-CEP-1128     329.56866   -2.21499    15833   686  188    2.2201095 F   12.546  0.098  12.421  0.140  12.396  0.210   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.210  -      
OGLE-IV            OGLE-GD-CEP-1131     329.67282   -2.22550    20428  1002  471    0.7609049 1O  14.012  0.095  14.060  0.172   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1134     329.72583   -2.57153    21439  2218  284    1.7247477 F   13.650  0.099  13.528  0.124  12.744  0.216   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.185  -      
GCVS               V340__Nor            329.74539   -2.22760     1812    84   66   11.2889548 F    0.000  0.000   0.000  0.000   5.540  0.034   5.433  0.024    4.878  0.329   4.996  0.151   5.130  0.047   5.355  0.067   0.000  -      
OGLE-IV            OGLE-GD-CEP-1129     329.79926   -2.05201       -1     0  102    2.8006062 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1130     329.84822   -2.01685    21309  1296  243    1.9386879 1O  12.933  0.077  12.936  0.162  12.514  0.201   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.270  -      
OGLE-IV            OGLE-GD-CEP-1120     329.91710   -0.98486       -1     0  363    0.3196431 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
ASAS               J160125-5150.3       330.03248    0.74517     2186    49   81    5.0204150 1O   0.000  0.000   6.632  0.054   6.569  0.045   6.544  0.038    6.255  0.832   6.468  0.077   6.565  0.029   5.705  0.155   0.399  -      
OGLE-IV            OGLE-GD-CEP-1117     330.16809   -0.04707     4250   110   59   12.7535095 F    7.492  0.108   7.426  0.060   7.378  0.071   7.367  0.067    7.265  0.083   7.229  0.083   7.299  0.076   6.508  0.224   0.731  -      
OGLE-IV            OGLE-GD-CEP-1123     330.23746   -1.05882    19043   529  109    4.7073530 1O  11.768  0.059  11.639  0.079  11.695  0.104  11.633  0.091   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.062  -      
GCVS               AB____Ara            330.32494   -7.28350    13463   631   96    5.9574611 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.604  0.092  10.649  0.096   0.000  0.000   0.000  0.000   0.072  OGLE   
GCVS               TW____Nor            330.36193    0.30262     2264    82   67   10.7857459 F    0.000  0.000   0.000  0.000   6.004  0.055   6.016  0.048    5.849  0.263   5.843  0.107   6.194  0.063   0.000  0.000   0.296  -      
OGLE-IV            OGLE-GD-CEP-1119     330.49131    0.04451     4378    97   84    6.6186584 F    8.506  0.037   8.441  0.067   8.334  0.047   8.375  0.043   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.839  -      
GCVS               GU____Nor            330.53706   -1.74277     1590    37  129    3.4529291 F    6.874  0.060   6.805  0.075   6.798  0.058   6.763  0.049    6.817  0.133   6.844  0.070   6.936  0.048   6.946  0.291   0.125  -      
OGLE-IV            OGLE-GD-CEP-1135     330.53979   -1.72741    14143   907  236    0.9005464 1O  13.161  0.116  13.271  0.160   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.433  -      
EROS2-GSA          J161112-522952       330.70724   -0.74786     3695   157   54   15.3756974 F    0.000  0.000   6.960  0.092   6.700  0.087   6.638  0.083    6.514  0.138   6.530  0.086   6.486  0.086   5.855  0.211   0.421  OGLE   
GCVS               V539__Nor            331.02516   -2.52029     6359   179  132    2.6431665 F   10.227  0.049  10.165  0.061  10.103  0.054  10.112  0.047   10.355  0.075  10.339  0.076   9.979  0.191   0.000  0.000   0.145  OGLE   
OGLE-IV            OGLE-GD-CEP-1116     331.10258    1.03137     4656   161   44   21.7159605 F    0.000  0.000   6.976  0.192   6.790  0.131   6.732  0.090    6.706  0.116   6.927  0.126   6.802  0.098   6.693  0.244   0.698  -      
OGLE-IV            OGLE-GD-CEP-1133     331.23741   -0.96803    12934   348   88    6.8241131 F   10.895  0.073  10.827  0.109  10.620  0.071  10.629  0.068   10.766  0.072  10.801  0.084   0.000  0.000   0.000  0.000   0.881  -      
OGLE-IV            OGLE-GD-CEP-1138     331.35967   -1.44213    17339   652  121    5.0343240 F   12.092  0.083  11.853  0.103  11.807  0.120  11.721  0.140   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.056  -      
OGLE-IV            OGLE-GD-CEP-1124     331.59289    0.27875     2893    60   80    4.9389101 1O   7.174  0.050   7.193  0.057   7.121  0.045   7.121  0.041    7.100  0.086   7.108  0.047   7.102  0.092   0.000  0.000   0.282  -      
OGLE-IV            OGLE-GD-CEP-1141     331.92319   -0.97518    11976   409  102    4.9669304 F   11.015  0.068  10.869  0.478  10.837  0.107  10.899  0.137   10.111  0.091  10.128  0.064   9.249  0.117   0.000  0.000   0.657  -      
OGLE-IV            OGLE-GD-CEP-1132     331.99156    0.18760     4262   117   87    3.8103622 1O   8.817  0.177   8.640  0.090   8.404  0.056   8.455  0.038    8.675  0.029   8.571  0.035   7.436  0.059   5.887  0.201   0.688  -      
GCVS               V397__Nor            332.18344   -0.24855     2526    65   86    6.8126513 F    7.012  0.045   6.947  0.044   6.820  0.049   6.889  0.042    6.689  0.098   6.727  0.055   6.761  0.055   0.000  0.000   0.201  -      
OGLE-IV            OGLE-GD-CEP-1106     332.22924    3.33603     3508   122  304    0.3387809 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.568  0.056  11.523  0.045   0.000  0.000   0.000  0.000   0.429  -      
OGLE-IV            OGLE-GD-CEP-1140     332.50678   -0.36580     4013   139   35   33.2997006 F    0.000  0.000   5.974  0.077   5.852  0.076   5.786  0.080    6.011  0.134   6.007  0.132   5.693  0.068   5.094  0.258   0.678  -      
OGLE-IV            OGLE-GD-CEP-1136     332.56055    0.35487     3783   266   61   12.1839113 F    7.261  0.083   7.038  0.104   6.766  0.087   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.414  -      
OGLE-IV            OGLE-GD-CEP-1146     332.61890   -1.28670    13586   540  126    3.6987808 F   11.790  0.080  11.636  0.090   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.778  -      
OGLE-IV            OGLE-GD-CEP-1139     332.91023    0.11576     4201   203   47   19.0140891 F    0.000  0.000   6.614  0.105   6.436  0.087   6.488  0.085    6.750  0.199   6.661  0.175   7.004  0.093   3.458  0.131   0.444  -      
OGLE-IV            OGLE-GD-CEP-1137     332.91569    0.26955     3928   130   38   28.9471292 F    0.000  0.000   0.000  0.000   6.096  0.103   5.979  0.102    5.963  0.129   5.891  0.122   6.013  0.078   0.000  0.000   0.635  -      
OGLE-IV            OGLE-GD-CEP-1147     333.09593   -1.33245    17642  1398   87    8.6842630 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   11.230  0.069  11.351  0.090   9.935  0.262   0.000  0.000   1.167  -      
ASAS               J162811-5111.9       333.48659   -1.66408     1676    33  104    3.2917709 1O   6.492  0.033   6.502  0.032   0.000  0.000   0.000  0.000    6.524  0.087   6.492  0.042   6.526  0.027   6.236  0.155   0.154  -      
OGLE-IV            OGLE-GD-CEP-1142     333.75689    0.87523     3624    86   50   17.7034485 F    0.000  0.000   6.589  0.087   6.495  0.069   6.440  0.066    6.622  0.121   6.548  0.060   6.599  0.074   0.000  0.000   0.697  -      
OGLE-IV            OGLE-GD-CEP-1143     333.96675    0.67231     5350   157   31   39.9531749 F    0.000  0.000   6.629  0.072   6.367  0.069   6.267  0.064    6.480  0.085   6.415  0.141   6.526  0.110   6.257  0.236   1.142  -      
OGLE-IV            OGLE-GD-CEP-1161     334.09482   -2.03227    19738   654   69   13.8473066 F   10.524  0.082  10.616  0.112  10.419  0.083  10.515  0.085   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.564  -      
OGLE-IV            OGLE-GD-CEP-1151     334.89946    0.34963     7289   173   40   25.7024017 F    8.072  0.078   8.030  0.087   7.902  0.077   7.924  0.075    8.086  0.063   7.965  0.058   8.228  0.149   0.000  0.000   1.637  -      
OGLE-IV            OGLE-GD-CEP-1156     334.93364   -0.91056     3977    84   75    8.0437917 F    7.904  0.059   7.774  0.031   7.691  0.042   7.677  0.032    7.866  0.050   7.768  0.040   8.264  0.183   0.000  0.000   0.513  -      
OGLE-IV            OGLE-GD-CEP-1152     334.99796   -0.15620     3485    90   83    6.9248414 F    7.980  0.084   7.805  0.055   7.679  0.064   7.621  0.059    7.808  0.086   7.640  0.067   8.009  0.117   4.255  0.129   0.556  -      
OGLE-IV            OGLE-GD-CEP-1148     335.02197    0.54793     3580    73   73    5.5552253 1O   7.598  0.047   7.571  0.051   7.507  0.046   7.486  0.034    7.312  0.088   7.453  0.048   7.649  0.043   0.000  0.000   0.486  -      
OGLE-IV            OGLE-GD-CEP-1158     335.09478   -0.79614     7267   312   38   27.0726921 F    7.601  0.172   7.546  0.277   7.688  0.086   7.605  0.084   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.140  -      
GCVS               V340__Ara            335.17975   -3.74694     4268   151   45   20.8144399 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    6.418  0.122   6.415  0.139   6.462  0.066   6.395  0.165   0.224  -      
OGLE-IV            OGLE-GD-CEP-1162     335.77960   -0.54988     5897   184   43   21.8699460 F    7.574  0.077   7.390  0.125   7.405  0.097   7.410  0.096    7.697  0.185   7.460  0.189   7.829  0.138   0.000  0.000   1.080  -      
OGLE-IV            OGLE-GD-CEP-1157     335.88940   -0.01372     4867   138   56   13.3819383 F    7.818  0.072   7.735  0.128   7.622  0.091   7.601  0.087    7.898  0.160   7.855  0.103   7.005  0.098   4.850  0.208   0.974  -      
OGLE-IV            OGLE-GD-CEP-1167     336.10331   -1.14903     4333    90  100    4.6800156 F    8.817  0.094   8.783  0.042   8.741  0.051   8.732  0.043    8.853  0.053   8.828  0.058   8.443  0.082   6.722  0.337   0.597  -      
OGLE-IV            OGLE-GD-CEP-1160     336.14625    0.12225     3699    77   80    4.5518368 1O   8.131  0.053   8.008  0.035   7.897  0.043   7.958  0.034    8.140  0.056   8.049  0.039   0.000  0.000   0.000  0.000   0.785  -      
OGLE-IV            OGLE-GD-CEP-1145     336.39191    2.75683       -1     0  132    1.3791430 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1163     336.39680   -0.11340     5709   150   63   10.6764856 F    8.693  0.074   8.476  0.087   8.350  0.071   8.452  0.127    8.549  0.060   8.376  0.062   7.736  0.244   4.109  0.250   1.178  -      
OGLE-IV            OGLE-GD-CEP-1164     336.51083   -0.38820     6997   196   54   14.1346312 F    8.706  0.107   8.547  0.102   8.414  0.087   8.464  0.086    8.739  0.153   8.546  0.167   8.054  0.380   5.939  0.804   1.248  -      
OGLE-IV            OGLE-GD-CEP-1172     336.60805   -1.06831     2884    89  345    0.2857879 1O  11.375  0.057  11.367  0.069  11.425  0.109  11.304  0.086   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.342  -      
OGLE-IV            OGLE-GD-CEP-1185     336.63504   -3.36474       -1     0   85    3.7110691 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1175     336.69680   -1.46487    16658   474  166    1.9849835 1O  12.734  0.057  12.687  0.042   0.000  0.000   0.000  0.000   12.740  0.160  12.883  0.142   8.953  0.121   0.000  0.000   1.067  -      
OGLE-IV            OGLE-GD-CEP-1176     336.74893   -1.67951     8654   241   89    3.2426326 1O  10.503  0.040  10.517  0.036   0.000  0.000   0.000  0.000   10.406  0.060  10.406  0.044   0.000  0.000   6.126  0.252   0.892  -      
OGLE-IV            OGLE-GD-CEP-1155     337.00768    1.14632     2305    97  372    0.2792709 1O  10.924  0.072  11.072  0.121  10.785  0.094  10.745  0.061   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.259  -      
OGLE-IV            OGLE-GD-CEP-1170     337.11292   -0.40872     5186   130   50   16.4202992 F    7.667  0.162   7.599  0.075   7.512  0.074   7.527  0.074    7.694  0.071   7.654  0.070   7.101  0.230   0.000  0.000   1.016  -      
OGLE-IV            OGLE-GD-CEP-1165     337.36860    0.20238     3373   106   50   17.6857615 F    0.000  0.000   0.000  0.000   6.332  0.062   6.262  0.063    5.407  0.589   6.409  0.055   6.307  0.058   5.227  0.130   0.589  -      
GCVS               V922__Ara            337.53842   -0.84519     3787   107   58   13.0181534 F    7.074  0.072   7.102  0.039   6.964  0.041   6.820  0.039    6.852  0.099   7.076  0.049   0.000  0.000   0.000  0.000   0.570  -      
OGLE-IV            OGLE-GD-CEP-1171     337.90675    0.30442     7073   156   75    4.7715537 1O   9.509  0.061   9.435  0.061   9.303  0.051   9.395  0.048    9.603  0.074   9.465  0.048   8.728  0.191   5.775  0.551   0.924  -      
OGLE-IV            OGLE-GD-CEP-1173     338.01374    0.02087     4519   152   40   25.1764555 F    6.526  0.097   6.587  0.082   6.308  0.095   6.308  0.095    6.152  0.323   6.387  0.089   4.504  0.075   0.030  0.181   0.530  -      
OGLE-IV            OGLE-GD-CEP-1150     338.01410    3.40894       -1     0  108    2.5967309 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1169     338.24628    0.75749     3924    91  156    1.1434907 1O  10.030  0.062   9.989  0.072   9.988  0.062  10.021  0.059   10.108  0.055  10.106  0.074   0.000  0.000   0.000  0.000   0.412  -      
OGLE-IV            OGLE-GD-CEP-1166     338.29127    0.96293    12802   526  112    4.1102754 F   11.727  0.081  11.466  0.082  11.452  0.117  11.271  0.103   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.000  -      
OGLE-IV            OGLE-GD-CEP-1153     338.69177    3.28652    25931  3322  282    1.8945393 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.185  0.130  13.621  0.203   0.000  0.000   0.000  0.000   0.303  -      
OGLE-IV            OGLE-GD-CEP-1179     339.15671    0.09805     4654   115   76    7.4943210 F    8.341  0.079   8.221  0.052   8.183  0.058   8.179  0.057    8.399  0.072   8.349  0.089   6.939  0.209   4.399  0.265   0.572  -      
OGLE-IV            OGLE-GD-CEP-1174     339.29815    0.91911     3454    97  301    0.3236661 1O  11.688  0.058  11.505  0.078  11.520  0.114  11.574  0.100   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.377  -      
OGLE-IV            OGLE-GD-CEP-1178     339.37257    0.29676     6057   135   69    9.0116735 F    8.727  0.061   8.640  0.065   8.551  0.055   8.549  0.048    8.754  0.063   8.688  0.053   0.000  0.000   0.000  0.000   0.728  -      
OGLE-IV            OGLE-GD-CEP-1159     339.63582    3.40011     8198   698  227    0.4299950 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.964  0.075  13.224  0.113   0.000  0.000   0.000  0.000   0.432  -      
OGLE-IV            OGLE-GD-CEP-1183     339.87328   -0.28919     6105   162   43   21.5886482 F    7.999  0.073   7.958  0.072   7.808  0.097   7.797  0.096    7.755  0.175   7.607  0.158   7.982  0.179   0.000  0.000   1.769  -      
OGLE-IV            OGLE-GD-CEP-1181     340.24815    0.68072     3224    65  116    2.2274166 1O   8.639  0.039   8.589  0.048   8.594  0.046   8.589  0.045    8.493  0.037   8.465  0.034   8.261  0.122   0.000  0.000   0.308  -      
OGLE-IV            OGLE-GD-CEP-1182     340.30354    0.26835     3561    81   86    6.3757387 F    7.987  0.067   7.857  0.069   7.804  0.069   7.775  0.063    7.939  0.100   7.898  0.094   7.812  0.110   0.000  0.000   0.503  -      
GCVS               KQ____Sco            340.38846   -0.74476     2158    67   39   28.7030114 F    0.000  0.000   0.000  0.000   4.578  0.074   4.462  0.071    4.551  0.123   4.468  0.127   0.000  0.000   0.000  0.000   0.251  -      
OGLE-IV            OGLE-GD-CEP-1190     341.22947   -0.20567     3679    86   71    5.7579040 1O   7.497  0.055   7.373  0.045   7.269  0.040   7.354  0.051    7.520  0.045   7.378  0.034   0.000  0.000   3.624  0.111   0.246  -      
OGLE-IV            OGLE-GD-CEP-1203     341.28987   -5.52151       -1     0  193    0.8002066 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1199     341.43648   -1.90387    13442   319   72    9.4204031 F   10.479  0.054  10.494  0.067  10.352  0.061  10.309  0.057   10.381  0.079  10.329  0.096   9.980  0.321   0.000  0.000   0.958  -      
OGLE-IV            OGLE-GD-CEP-1189     341.46237    0.02865     4729   132   58   12.3237260 F    7.687  0.136   7.663  0.191   7.656  0.082   7.575  0.078    7.722  0.129   7.554  0.113   7.951  0.112   0.000  0.000   0.703  -      
OGLE-IV            OGLE-GD-CEP-1202     341.49898   -4.68826       -1     0   67    3.7075571 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1187     341.65909    0.63228     3669    69   69    6.1556463 1O   7.515  0.048   7.497  0.055   7.394  0.043   7.345  0.036    7.423  0.060   7.366  0.034   7.494  0.078   0.000  0.000   0.476  -      
OGLE-IV            OGLE-GD-CEP-1168     341.77114    3.95467       -1     0   55    4.8700742 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1186     342.08017    1.10137     3249    64   77    7.9079152 F    7.297  0.062   7.337  0.067   7.250  0.055   7.215  0.052    7.339  0.068   7.314  0.042   7.369  0.048   0.000  0.000   0.371  -      
GCVS               V890__Ara            342.42478   -9.67641       -1     0   42   10.5859705 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1193     342.48435    0.62197     3188    62   77    5.1095184 1O   7.473  0.041   7.436  0.053   7.330  0.037   7.311  0.033    7.460  0.058   7.385  0.033   0.000  0.000   0.000  0.000   0.476  -      
OGLE-IV            OGLE-GD-CEP-1184     342.74471    1.93682    16660   893  159    2.8237775 F   12.705  0.080  12.521  0.121   0.000  0.000   0.000  0.000   12.272  0.116  12.376  0.141   0.000  0.000   0.000  0.000   0.735  -      
OGLE-IV            OGLE-GD-CEP-1188     342.91374    1.33907       -1     0  173    1.2849203 F   13.999  0.108   0.000  0.000   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1191     343.31090    1.47026    10330   782   51   15.6548862 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.262  0.065   9.202  0.087   8.806  0.084   6.682  0.220   0.837  -      
GCVS               V636__Sco            343.51040   -5.22072      785    26   90    6.7969511 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.273  0.125   4.039  0.141   4.303  0.056   4.216  0.049   0.086  -      
OGLE-IV            OGLE-GD-CEP-1198     343.51377    0.24806     3733   133   54   14.9570844 F    0.000  0.000   6.890  0.087   6.681  0.079   6.644  0.077    7.070  0.084   6.975  0.056   7.080  0.070   0.000  0.000   0.791  -      
OGLE-IV            OGLE-GD-CEP-1194     343.82057    1.58199       -1     0  105    1.9210825 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1196     343.93061    1.48302    10516   778  179    0.7139594 1O  13.243  0.086  13.095  0.202  12.603  0.200   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.866  -      
OGLE-IV            OGLE-GD-CEP-1192     344.08201    2.01973    17320  1857   66   12.9705337 F   10.372  0.107   9.599  0.104   8.761  0.100   7.721  0.098   10.654  0.266   9.642  0.325   6.975  0.244   5.266  0.231   0.531  -      
OGLE-IV            OGLE-GD-CEP-1180     344.15061    4.18603    22852  1406  247    1.9435250 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   12.933  0.143  13.014  0.122   0.000  0.000   0.000  0.000   0.260  -      
ASAS               J171305-4323.0       344.34772   -2.52609     2315    60   71    9.5612834 F    0.000  0.000   0.000  0.000   6.268  0.046   6.229  0.041    6.412  0.068   6.269  0.109   6.431  0.034   6.768  0.249   0.452  -      
ASAS-SN            J164251.04-383808.3  344.52120    4.88809    10625   402   87    3.4573145 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.480  0.057  10.478  0.058  10.115  0.249   0.000  0.000   0.267  -      
OGLE-IV            OGLE-GD-CEP-1195     344.56235    2.05316    15398   500  167    1.5687730 1O  12.751  0.056  12.623  0.088  12.345  0.145   0.000  0.000   12.600  0.092  12.872  0.147   0.000  0.000   0.000  0.000   0.642  -      
OGLE-IV            OGLE-BLG-CEP-114     344.62480   -4.56749       -1     0  108    1.8559284 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-GD-CEP-1200     345.22077   -0.28653    16202  1036  149    2.9899053 F   13.193  0.076  13.218  0.149  12.547  0.323   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   2.214  -      
OGLE-IV            OGLE-BLG-CEP-109     345.27219   -3.04558    14951   676  155    1.6723475 1O  12.675  0.054  12.520  0.093  12.227  0.093  12.301  0.197   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.692  -      
OGLE-IV            OGLE-GD-CEP-1197     345.51901    2.47217     4454   107  142    1.2120173 1O  10.257  0.053  10.351  0.049  10.217  0.049  10.135  0.041   10.194  0.047  10.231  0.060   0.000  0.000   0.000  0.000   0.463  -      
OGLE-IV            OGLE-GD-CEP-1201     345.60878   -0.38133     5090   157   49   17.2269265 F    7.548  0.168   7.582  0.069   7.412  0.090   7.293  0.088    7.376  0.139   7.503  0.142   7.558  0.194   0.000  0.000   1.051  -      
OGLE-IV            OGLE-BLG-CEP-103     347.45995   -0.11055    11665   292   59   12.1988218 F    9.865  0.060   9.840  0.078   9.674  0.078   9.677  0.092    9.707  0.101   9.663  0.068   9.062  0.245   0.000  0.000   1.022  -      
OGLE-IV            OGLE-BLG-CEP-101     347.72739    2.20072       -1     0   83    2.6910090 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-104     347.92470    0.21288     3415    75  115    3.6774319 F    8.595  0.058   8.600  0.060   8.551  0.051   8.506  0.053    8.701  0.051   8.638  0.053   7.828  0.111   6.449  0.296   0.580  -      
OGLE-IV            OGLE-BLG-CEP-106     347.96343   -0.58571    11336   371  107    3.8797945 F   11.671  0.081  11.530  0.099  11.481  0.120  11.597  0.107   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.531  -      
OGLE-IV            OGLE-BLG-CEP-105     348.30510   -0.28157    12864   491   55   14.3932711 F   10.002  0.268   9.812  0.223  10.023  0.105   9.895  0.109   10.159  0.095  10.111  0.157   0.000  0.000   0.000  0.000   1.636  -      
OGLE-IV            OGLE-BLG-CEP-108     348.96184   -0.31126    11279   288   64   10.1942192 F   10.321  0.073  10.169  0.074  10.026  0.079  10.136  0.082   10.246  0.114  10.228  0.089   0.000  0.000   6.115  0.208   1.510  -      
GCVS               V950__Sco            349.02966   -4.86597      932    30  105    3.3803300 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.177  0.099   5.013  0.100   5.168  0.058   5.086  0.075   0.079  -      
OGLE-IV            OGLE-BLG-CEP-115     349.08372   -1.59643    12572   316   69    9.1855318 F   10.388  0.053  10.305  0.099  10.161  0.074  10.287  0.057   10.419  0.095  10.382  0.123   0.000  0.000   0.000  0.000   0.988  -      
Clark+2015         VdBH222-505          349.12101   -0.44722     4762   199   42   23.2968218 F    0.000  0.000   0.000  0.000   6.732  0.079   6.613  0.077    5.550  0.436   5.795  0.179   5.641  0.068   0.000  0.000   0.598  OGLE   
OGLE-IV            OGLE-BLG-CEP-111     349.71580   -0.38392     3283    92   54   15.0692280 F    6.615  0.075   6.568  0.075   6.281  0.075   6.161  0.071    6.424  0.133   6.392  0.087   6.586  0.066   0.000  0.000   0.647  -      
GCVS               V470__Sco            349.76030    0.33384     1563    44   54   16.2643940 F    0.000  0.000   0.000  0.000   4.675  0.046   4.600  0.045    4.487  0.131   4.313  0.123   4.637  0.035   4.644  0.070   0.311  -      
ASAS-SN            J165340.10-332041.7  350.01403    6.59238       -1     0   57   16.3961036 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.138  0.133   7.957  0.159   4.719  0.042   3.275  0.049   0.000  -      
OGLE-IV            OGLE-BLG-CEP-112     350.20297   -0.25119     2149    53   82    7.3354908 F    6.580  0.071   6.568  0.107   6.483  0.052   6.517  0.046    6.701  0.109   6.604  0.085   6.776  0.056   0.000  0.000   0.486  -      
GCVS               RV____Sco            350.41263    5.66673      773    34   96    6.0581901 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    4.450  0.112   4.119  0.123   4.472  0.059   4.345  0.120   0.046  -      
OGLE-IV            OGLE-BLG-CEP-118     350.67631   -1.44924    20150   624  148    2.9685565 1O  12.534  0.060  12.428  0.070  12.473  0.288  12.084  0.237   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.969  -      
OGLE-IV            OGLE-BLG-CEP-102     351.22529    3.58336       -1     0  155    1.1003353 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  GAIA   
OGLE-IV            OGLE-BLG-CEP-113     351.43802    0.53602     2291    69   84    6.9546847 F    7.061  0.068   6.956  0.074   6.738  0.146   6.739  0.144    6.768  0.085   6.668  0.063   6.877  0.068   0.000  0.000   0.644  -      
OGLE-IV            OGLE-BLG-CEP-041     351.76934   -1.73861       -1     0  443    0.2396130 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               V1287_Sco            351.77755   12.72145     6683   227  154    1.9555426 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   10.725  0.044  10.706  0.053   0.000  0.000   0.000  0.000   0.144  -      
OGLE-IV            OGLE-BLG-CEP-119     351.82437   -0.85859    12460   840  111    2.1378696 1O  12.586  0.071  12.687  0.115  12.061  0.196   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   2.222  -      
OGLE-IV            OGLE-BLG-CEP-120     351.92798   -0.91719     3859    81   74    7.9727021 F    8.168  0.047   8.040  0.060   7.967  0.064   7.983  0.045    8.221  0.075   8.071  0.096   8.110  0.099   0.000  0.000   1.193  -      
GCVS               V1622_Sco            352.66632   -1.44377       -1     0   49    8.4469212 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-107     353.02216    2.94229     7469   405   69    5.6768864 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.073  0.054   9.226  0.058   9.313  0.135   0.000  0.000   0.588  -      
OGLE-IV            OGLE-BLG-CEP-042     353.79863   -0.70665    14606  1542  120    3.7808889 F   12.169  0.240  11.869  0.115  12.442  0.208   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.291  -      
Matsunaga+2016     172959.17-3409551    353.80164    0.00960       -1     0   20   31.6254934 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  OGLE   
OGLE-IV            OGLE-BLG-CEP-075     354.07769   -4.31683       -1     0  256    0.5307771 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-122     354.10284    0.07351     3583    98   58   12.8111787 F    7.182  0.089   6.980  0.071   6.851  0.060   6.899  0.062    7.177  0.084   7.067  0.083   6.911  0.071   5.907  0.186   0.728  -      
GCVS               V482__Sco            354.35903    0.17316      909    26  113    4.5264437 F    0.000  0.000   0.000  0.000   5.265  0.049   5.485  0.300    5.324  0.107   5.140  0.126   5.315  0.052   5.136  0.086   0.283  -      
ASAS               J174603-3528.1       354.46269   -3.47413     2217    76  113    2.5725851 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    7.392  0.071   7.488  0.028   7.529  0.029   0.000  0.000   0.194  -      
OGLE-IV            OGLE-BLG-CEP-117     354.49550    1.70753    18527  1021   44   26.4676791 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    9.627  0.058   9.622  0.050   9.996  0.225   0.000  0.000   0.908  -      
OGLE-IV            OGLE-BLG-CEP-124     355.05928   -0.16808     3152   101   61   12.1069567 F    0.000  0.000   6.755  0.073   6.593  0.083   6.529  0.056    6.684  0.137   6.740  0.118   7.055  0.076   0.000  0.000   0.438  -      
OGLE-IV            OGLE-BLG-CEP-116     355.21887    2.44404    24045  1116  139    5.3458469 F   12.450  0.085  12.379  0.101  12.104  0.141   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.655  -      
OGLE-IV            OGLE-BLG-CEP-051     355.29028   -0.74446     4186    91   71    8.4876019 F    7.916  0.067   7.813  0.062   7.775  0.053   7.773  0.046    7.972  0.058   7.977  0.051   7.944  0.079   0.000  0.000   0.583  -      
OGLE-IV            OGLE-BLG-CEP-056     355.32813   -0.96612    16225   501   89    4.7688593 1O  11.197  0.056  11.023  0.052  11.206  0.076  11.124  0.050   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.656  -      
OGLE-IV            OGLE-BLG-CEP-123     355.59942    0.32405     3490   143   56   13.6804202 F    7.159  0.079   6.837  0.073   6.786  0.068   6.762  0.065   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.840  -      
ASAS               J173848-3304.4       355.71410   -0.93821     1218    34   98    3.7196328 1O   0.000  0.000   0.000  0.000   5.566  0.031   5.553  0.025    5.218  0.370   5.234  0.203   5.635  0.026   5.622  0.111   0.096  -      
ASAS-SN            J173550.78-323056.7  355.85171   -0.11683     3055   141   28   49.8644932 F    0.000  0.000   0.000  0.000   4.572  0.077   4.562  0.087   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.447  -      
OGLE-III           OGLE-BLG-CEP-004     355.89528   -2.55314       -1     0  443    0.2400461 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
ASAS-SN            J164829.05-245931.9  355.92189   12.68825    18328  2175  271    1.1980999 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   13.617  0.198  13.278  0.707   0.000  0.000   0.000  0.000   0.108  -      
OGLE-IV            OGLE-BLG-CEP-125     356.02760   -0.06030     3207   120   55   14.2554357 F    0.000  0.000   6.726  0.090   6.418  0.250   6.482  0.177    6.275  0.132   6.487  0.157   6.598  0.071   5.919  0.275   0.716  -      
OGLE-IV            OGLE-BLG-CEP-126     356.28136   -0.18580     2851    63   71    5.9420270 1O   7.083  0.047   7.013  0.047   6.862  0.068   6.928  0.031    6.832  0.151   6.925  0.040   7.233  0.062   6.281  0.299   0.607  -      
OGLE-IV            OGLE-BLG-CEP-127     356.31225   -0.67586     8589   582   89    5.5196073 F   10.317  0.283  10.241  0.225  10.116  0.401  10.147  0.290   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.003  -      
GCVS               RY____Sco            356.48924   -3.41965     1408    68   48   20.3223325 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    0.000  0.000   3.779  0.151   4.048  0.051   4.007  0.057   0.128  -      
OGLE-IV            OGLE-BLG-CEP-033     356.58756    3.28510       -1     0  315    0.3935092 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-037     356.63235    2.10306    23640  1136  306    1.6005467 F   14.131  0.108  14.073  0.161   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.751  -      
OGLE-III           OGLE-BLG-CEP-009     356.87189   -3.37828       -1     0  406    0.2725670 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-128     356.94231   -0.39818     8086   228   29   45.6425304 F    7.333  0.073   7.274  0.126   7.171  0.063   7.050  0.061   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   1.271  -      
OGLE-IV            OGLE-BLG-CEP-040     356.97917    1.75667    18949   696  164    3.0220818 F   12.600  0.067  12.610  0.086   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.526  -      
GCVS               BF____Oph            357.08036    8.57320      801    26  120    4.0675349 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000    5.100  0.086   4.963  0.146   5.059  0.094   5.016  0.079   0.103  -      
OGLE-IV            OGLE-BLG-CEP-052     357.31676    0.53809     5251   127   47   18.6509750 F    7.649  0.067   7.529  0.070   7.409  0.066   7.428  0.063    7.416  0.207   7.417  0.112   7.502  0.195   6.305  0.550   1.195  -      
OGLE-IV            OGLE-BLG-CEP-045     357.73960    1.68847    16740  1559  151    2.9381528 F   12.588  0.098  12.313  0.148  11.822  0.185   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.550  -      
OGLE-IV            OGLE-BLG-CEP-043     357.79555    1.85422     7354   490  246    0.3600399 1O  13.127  0.074  13.268  0.118   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.518  -      
OGLE-IV            OGLE-BLG-CEP-046     357.97429    1.73408    18817   608  106    4.2915396 1O  11.559  0.093  11.500  0.122  11.537  0.104  11.493  0.141   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.487  -      
OGLE-IV            OGLE-BLG-CEP-038     358.00250    2.63095    19711   536  120    5.2447887 F   11.951  0.066  11.907  0.076  11.807  0.092  11.785  0.078   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.526  -      
OGLE-IV            OGLE-BLG-CEP-053     358.21220    1.10421       -1     0  155    1.5045923 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-039     358.31901    2.81870       -1     0  134    1.3583679 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-057     358.40950    0.95701       -1     0   84    3.7816391 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-036     358.62909    3.66723       -1     0  146    1.1949518 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-050     358.75987    1.59317       -1     0  275    0.4792035 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-IV            OGLE-BLG-CEP-035     358.79173    3.83120    12436   566  221    0.4685749 1O  13.910  0.098  13.790  0.154   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.406  -      
OGLE-III           OGLE-BLG-CEP-015     358.93704   -3.03371    10347   522  206    0.5299654 1O  13.312  0.087  13.108  0.126   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.311  -      
OGLE-IV            OGLE-BLG-CEP-049     358.98020    1.82425    21553  1017  192    2.3069775 1O  12.865  0.065  12.668  0.110   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.558  -      
OGLE-IV            OGLE-BLG-CEP-095     359.00467   -3.80525       -1     0  358    0.4332945 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
GCVS               V500__Sco            359.02114   -1.35600     1391    37   74    9.3168390 F    0.000  0.000   0.000  0.000   5.141  0.057   5.125  0.071    4.914  0.137   4.737  0.113   5.135  0.039   4.991  0.084   0.164  -      
OGLE-IV            OGLE-BLG-CEP-048     359.04976    2.02951     8773   329  176    0.7412234 1O  12.535  0.088  12.491  0.091  12.300  0.157  12.126  0.207   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.536  -      
OGLE-IV            OGLE-BLG-CEP-054     359.15894    1.55759    20840   590  131    3.6405715 1O  12.094  0.061  12.011  0.075  11.990  0.087  11.855  0.176   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.571  -      
OGLE-IV            OGLE-BLG-CEP-055     359.20312    1.53099       -1     0  265    0.5052700 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-III           OGLE-BLG-CEP-016     359.30190   -2.84632     4617   154  269    0.2954534 1O  12.403  0.072  12.258  0.067  12.086  0.128  12.388  0.150   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.276  -      
OGLE-IV            OGLE-BLG-CEP-061     359.42660    1.16631    17155  1007  142    3.3740208 F   12.347  0.097  12.439  0.137   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.808  -      
OGLE-IV            OGLE-BLG-CEP-062     359.50331    1.21152    13719  1185  186    1.5661490 F   13.158  0.129  12.753  0.147   0.000  0.000   0.000  0.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.808  -      
OGLE-IV            OGLE-BLG-CEP-034     359.62863    5.32180       -1     0  276    0.4746705 1O  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
OGLE-III           OGLE-BLG-CEP-001     359.97234    2.93978       -1     0  108    2.5975725 F   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   -1.000 -1.000  -1.000 -1.000  -1.000 -1.000  -1.000 -1.000   0.000  -      
#
#
#  REFERENCES
#
#
# 2MASS                Quillen, A. C., et al. 2014, MNRAS, 441, 2691
# ASAS                 Pojmanski, G. 1998, Acta Astronomica, 48, 35
#                      Pojmanski, G. 2002, Acta Astronomica, 52, 397
#                      Pojmanski, G. 2003, Acta Astronomica, 53, 341
#                      Pojmanski, G., and Maciejewski, G. 2004, Acta Astronomica, 54, 153
#                      Pojmanski, G., and Maciejewski, G. 2005, Acta Astronomica, 55, 97
#                      Pojmanski, G., Pilecki, B., and Szczygiel, D. M. 2005, Acta Astronomica, 55, 275
# ASAS-SN              Shappee, B. J., et al. 2014, ApJ, 788, 48
#                      Kochanek, C. S., et al. 2017, PASP, 129, 104502
#                      Jayasinghe, T., et al. 2018, MNRAS, 477, 3145
#                      Jayasinghe, T., et al. 2019, MNRAS, 486, 1907
# ATLAS                Tonry, J.L., et al. 2018, PASP, 130, 064505
# Bajer2018            Bajer, M. 2018, Variable Star Index
# Benko+2007           Benko, J.M., and Csubry Z. 2007, Acta Astronomica, 57, 73
# Caron+2013           Caron, J., and Kugel, F. 2013, Dauban survey, http://www.aspylib.com/newsurvey/
# Clark+2015           Clark, J. S. 2015, A&A, 584, L12
# CoRoT                Poretti, E., et al. 2015, MNRAS, 454, 849
# CSS                  Drake, A. J., et al. 2014, ApJS, 213, 9
# Ditkovsky2015        Ditkovsky, A. 2015, Variable Star Index
# EROS2-GSA            Derue, F., et al. 2002, A&A, 389, 149
# FalconQuintana2017   Falcon Quintana, J. 2017, Variable Star Index
# GAIA                 Gaia Collaboration et al. 2018, A&A, 616, 1
# GCVS                 Samus, N., et al. 2017, Astronomy Reports, 61, 80
# Hummerich2013        Hummerich, S. 2013, Variable Star Index
# Hummerich+2014       Hummerich, S., and Bernhard, K. 2014, BAV Rundbrief 2014/1, 18
# Jansen2009           Jansen, R. 2009, Variable Star Index
# Kabath+2009          Kabath, P., et al. 2009, AJ, 137, 3911
# Khruslov+2016        Khruslov, A. V., and Kusakin, A. V. 2016, arXiv:1605.01313
# Lohr+2018            Lohr, M. E. et al. 2018, MNRAS, 478, 3825
# Matsunaga+2016       Matsunaga, N., et al. 2016, MNRAS, 462, 414
# OGLE-III             Soszynski, I., et al. 2011, Acta Astronomica, 61, 285
#                      Pietrukowicz, P., et al. 2013, Acta Astronomica, 63, 379
# OGLE-IV              Soszynski, I., et al. 2017, Acta Astronomica, 67, 297
#                      Udalski, A., et al. 2018, Acta Astronomica, 68, 315
# Prokopovich+2011     Prokopovich, A. 2011, Variable Star Index
# Sergey+15            Sergey, I., Otero, S., and Dubrovski S., 2015, Variable Star Index
# Shaw2016             Shaw, J. S., et al. 2016, https://www.physast.uga.edu/~jss/nsvs/
# Tanioka+2017         Tanioka, S., et al. 2017, ApJ, 842, 104
# Tsehmeystrenko2013   Tsehmeystrenko, V. 2013, Variable Star Index
# Turner+2009          Turner, D. G., et al. 2009, AAS 213, 433.06
# WISE                 Chen, X., et al. 2018, ApJS, 237, 28
# Yoshida+2012         Yoshida, S., et al. 2012, MISAO project, http://www.aerith.net/misao/data/misv.cgi?1348
#
#

